Hunting arcsecond-scale dual and lensed quasars in wide-field surveys

Dual active galactic nuclei (AGN) at kiloparsec separations probe the coevolution between galaxies and their central supermassive black holes (SMBHs). They are potential progenitors of compact SMBH binaries, but survey resolution limits and chance projections complicate their identification. We present two complementary pipelines to identify dual and lensed quasar candidates in Gaia-matched quasars from the SDSS, DESI and Quaia catalogues using ground-based imaging and Gaia source multiplicity. Both searches assess photometric consistency with two quasars at the adopted system redshift. The Gaia search yields 98 resolved and 38 blended candidates, and the imaging search yields 335, of which 235 have one Gaia detection while both searches share 35 systems. We divide the candidates into a main tier of 201 systems with two distinct Gaia detections and an additional tier of 235 systems with one Gaia detection. Of these, 9 are confirmed dual AGN and 26 are known lensed quasars, all in the main tier. To measure how often unrelated sources pass our selection, we score sources from 60,000 random quasar fields as fake companions. At most 88 of the main-tier candidates are expected to be chance alignments, while the one-Gaia candidates are consistent with chance alignments and are provided as targets for follow-up. The retained candidates span angular separations of $0.177$-$1.498^{\prime\prime}$ and redshifts of 0.166-3.769. Assuming that both components share the adopted redshift, their projected separations span 1.50-12.99 kpc. The catalogue provides targets for spatially resolved spectroscopy and high-resolution imaging to distinguish dual AGN from lenses.

==> anc/README.txt <==
Candidate catalogue: 436 unique systems.
main_tier.csv: 201 systems with two distinct Gaia detections.
additional_tier.csv: 235 one-Gaia imaging systems.
final_candidates.csv: their disjoint combined catalogue.
columns.csv: field descriptions and units.
Read Gaia source identifiers as text. Original source names are preserved.
A resolved pair is not automatically a confirmed dual AGN; see literature_class.


==> anc/additional_tier.csv <==
candidate_id,system_name,original_system_name,tier,selection_route,primary_ra_deg,primary_dec_deg,secondary_ra_deg,secondary_dec_deg,separation_arcsec,redshift,redshift_catalogue,adopted_redshift_error_used,redshift_treatment,projected_separation_kpc,primary_gaia_source_id,secondary_gaia_source_id,selected_by_resolved,selected_by_unresolved,selected_by_imaging,selected_by_both_searches,imaging_selection_route,secondary_pm_significance,secondary_pm_missing,n_psf_components_within_aperture,literature_class,literature_reference_ids,literature_author_year,literature_publication_urls
joint:imagery:367145,J000751.02-085037.2,DESI J001.9625-08.8436,additional,imaging_one_gaia,1.9625783580722311,-8.843654383093327,1.962998854131976,-8.843671496577356,1.4970574154779384,1.713895784402098,desi,0.0,fixed_spectroscopic_redshift,12.992012354689292,2429416330785494272,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:953705,J001846.89-514420.0,0047m515o0010214,additional,imaging_one_gaia,4.695379047372507,-51.73889144306341,4.695738442814234,-51.73864482410644,1.1958914928719424,1.3773573637008667,quaia,0.059352500438690114,Gaussian_photometric_redshift_average,10.337751052148112,4972650364364010752,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:415649,J002215.36+000121.6,002215.35+000121.6,additional,imaging_one_gaia,5.563980722781938,0.0226726308512244,5.564043166379004,0.0229384875033571,0.983129362480815,1.608420844660813,desi,0.0,fixed_spectroscopic_redshift,8.54335517961024,2545284687187369984,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:414857,J002304.44+000515.0,002304.43+000514.9,additional,imaging_one_gaia,5.768480999138509,0.0875057955153624,5.76870059640055,0.0872899874805737,1.1084022523855834,1.807189003393167,desi,0.0,fixed_spectroscopic_redshift,9.593614732227005,2543785468723330816,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:509399,J002553.80+183255.1,002553.79+183255.0,additional,imaging_one_gaia,6.474174981939057,18.54863977540044,6.473949737959117,18.548411992783464,1.1240176863397933,0.4345428445275111,desi,0.0,fixed_spectroscopic_redshift,6.541723086885165,2794181104302253056,,False,False,True,False,one_gaia,,False,3.0,unclassified,,,
joint:imagery:957577,J002615.77-410824.1,0059m409o0008901,additional,imaging_one_gaia,6.565728772430054,-41.140028278367645,6.565312642434381,-41.14019867739278,1.2841878083560345,1.4168896675109863,quaia,0.04960262670516968,Gaussian_photometric_redshift_average,11.121719388659388,4993876848653355648,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:492891,J002926.22+112249.5,DESI J007.3592+11.3804,additional,imaging_one_gaia,7.359252568655596,11.380427047754695,7.359414510728961,11.380124546980635,1.229867017799488,2.679201356502515,desi,0.0,fixed_spectroscopic_redshift,10.001677341721498,2754557930757431424,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:509677,J003156.72+180043.0,003156.73+180043.0,additional,imaging_one_gaia,7.986352897198057,18.01195290827526,7.986759127333662,18.011971136800017,1.3923051010454497,1.7297725677490234,sdss,0.0,fixed_spectroscopic_redshift,12.078566917154193,2794804939712235392,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:514679,J003210.77+224303.1,DESI J008.0448+22.7175,additional,imaging_one_gaia,8.044878246467126,22.71753254948801,8.045309351184976,22.717526545676684,1.4317377284192394,2.782746040569603,desi,0.0,fixed_spectroscopic_redshift,11.5296950572336,2805840424386769536,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:909506,J003530.92-650600.9,0104m652o0015526,additional,imaging_one_gaia,8.878828554179682,-65.10024952602372,8.877961787583413,-65.10038579822938,1.4023743271198792,1.708308219909668,quaia,0.04166818094253544,Gaussian_photometric_redshift_average,12.171751981959819,4708123736623165184,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:406706,J003802.71-042504.6,003802.71-042504.6,additional,imaging_one_gaia,9.511296852324568,-4.41793358606534,9.511060116991963,-4.418234249872324,1.3760750721848987,1.479065499454609,desi,0.0,fixed_spectroscopic_redshift,11.942043496783775,2527575746751559424,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:406253,J003808.38-061212.4,DESI J009.5349-06.2034,additional,imaging_one_gaia,9.534919434896578,-6.203446170120801,9.53457012859738,-6.203369225916997,1.280459717147198,3.077198047374075,desi,0.0,fixed_spectroscopic_redshift,10.015955820832632,2526696171809062272,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:420254,J003921.42+040805.6,003921.42+040805.6,additional,imaging_one_gaia,9.839256172171462,4.134877788265819,9.8388884686467,4.135015655923175,1.410494537135747,1.161190517715021,desi,0.0,fixed_spectroscopic_redshift,11.9541057471326,2554138676368628736,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:504552,J004241.05+185424.2,DESI J010.6710+18.9067,additional,imaging_one_gaia,10.67104370695732,18.90672265248335,10.671247574115762,18.906402617604943,1.345169536759971,2.547555070374336,desi,0.0,fixed_spectroscopic_redshift,11.071811023221057,2783179592818246656,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:349424,J004722.96-245225.8,0115m243o0002150,additional,imaging_one_gaia,11.845647698660338,-24.87382976205634,11.8457459123878,-24.87401425885881,0.7375908223265337,1.1794363260269165,quaia,0.053296630382537846,Gaussian_photometric_redshift_average,6.266257926199761,2345555857380503296,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:419572,J004813.05+051129.9,DESI J012.0543+05.1916,additional,imaging_one_gaia,12.054371406813347,5.191626276693372,12.054140060794724,5.191310713454029,1.406595786530396,2.791105626006162,desi,0.0,fixed_spectroscopic_redshift,11.318133593169213,2552830910366632192,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:964102,J005330.68-314018.3,0141m319o0014776,additional,imaging_one_gaia,13.377840749424822,-31.67173974446843,13.37803869638564,-31.672024753489467,1.1918724331480277,2.744591474533081,quaia,0.07375999999999983,Gaussian_photometric_redshift_average,9.633130343259582,5030829093705485952,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:959276,J005608.76-332610.6,0143m334o0011567,additional,imaging_one_gaia,14.036519603280857,-33.43628442419707,14.036689797991416,-33.43601238566609,1.1047765269422887,1.3885374069213867,quaia,0.09284945217132579,Gaussian_photometric_redshift_average,9.555595576465263,5003465242882246784,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:513945,J010150.71+243023.4,010150.71+243023.4,additional,imaging_one_gaia,15.461310288184826,24.50650101238271,15.460964798448083,24.50675747690185,1.4605526254081813,1.0456515550613403,sdss,0.0,fixed_spectroscopic_redshift,12.141392945328507,2804192565694710272,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:383325,J010415.45-065626.1,DESI J016.0643-06.9405,additional,imaging_one_gaia,16.064384225963774,-6.940586378290094,16.0642947372839,-6.940294390225021,1.0987275505964444,1.957277290332593,desi,0.0,fixed_spectroscopic_redshift,9.447154606243945,2476118568211853696,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:956524,J010611.80-400534.6,0174m394o0001105,additional,imaging_one_gaia,16.54917353283834,-40.092941112486024,16.548789212960504,-40.09314948548743,1.2972892607331399,3.2143852710723877,quaia,0.09894152233123799,Gaussian_photometric_redshift_average,10.006959634234558,4988081421649621376,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:553627,J011229.01+251815.2,011229.00+251815.2,additional,imaging_one_gaia,18.12087759596674,25.30423558035205,18.121083694338207,25.303987928795824,1.1156967727953522,1.6616719961166382,sdss,0.0,fixed_spectroscopic_redshift,9.69116917448997,294367884418426112,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:386608,J011825.46-023202.0,011825.45-023201.9,additional,imaging_one_gaia,19.6060804850535,-2.53387513713166,19.606416575008172,-2.533710229062638,1.3466616320331573,1.7501983642578125,sdss,0.0,fixed_spectroscopic_redshift,11.676508871216793,2483731689801784704,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:437337,J011905.25+161522.8,011905.25+161522.8,additional,imaging_one_gaia,19.771893021363184,16.25633053029144,19.77217920645527,16.256157388857066,1.1690957578050905,1.922223304369586,desi,0.0,fixed_spectroscopic_redshift,10.070039457812577,2591714554967034496,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:423034,J012051.54+024449.5,012051.53+024449.4,additional,imaging_one_gaia,20.214735302190103,2.747075395218764,20.21507472745679,2.7472529151168374,1.3777147381146013,1.841596995450058,desi,0.0,fixed_spectroscopic_redshift,11.909342822862449,2559582220998715904,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:546570,J012417.94+214905.5,012417.93+214905.4,additional,imaging_one_gaia,21.07473858185673,21.818182364687928,21.074960930391097,21.818536016249457,1.474150783796307,1.063,sdss,0.0,fixed_spectroscopic_redshift,12.296074544276873,289490141599904256,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:384259,J012649.67-065101.9,DESI J021.7069-06.8505,additional,imaging_one_gaia,21.706948037892193,-6.850540266219361,21.70690285963741,-6.850931510447705,1.4177057771718484,2.586559364955419,desi,0.0,fixed_spectroscopic_redshift,11.62797385777393,2478373529121790336,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:386610,J013021.48-044106.0,013021.48-044105.9,additional,imaging_one_gaia,22.58948504496087,-4.684992114265804,22.58917341379381,-4.684796760428451,1.3209069924176744,3.638,sdss,0.0,fixed_spectroscopic_redshift,9.751641259845401,2483737500892617600,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:422671,J013434.71+021211.8,013434.70+021211.6,additional,imaging_one_gaia,23.644609403552497,2.2032663382256485,23.645009716940272,2.2033042536547085,1.4465171522015607,1.35949444770813,sdss,0.0,fixed_spectroscopic_redshift,12.491816224625632,2558926602830941184,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:384720,J014319.96-053617.4,DESI J025.8331-05.6048,additional,imaging_one_gaia,25.83317468769643,-5.6048343170741095,25.832903222194695,-5.604548655948624,1.4154588568790027,1.48504438409143,desi,0.0,fixed_spectroscopic_redshift,12.28561578543277,2479503346041267328,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:375421,J014429.74-141107.8,DESI J026.1239-14.1855,additional,imaging_one_gaia,26.12392713711646,-14.185500346722977,26.12421300807419,-14.185591376843629,1.0501934684183192,2.418570208527388,desi,0.0,fixed_spectroscopic_redshift,8.741263653332714,2453173998218293120,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:429016,J014630.62+093739.1,DESI J026.6275+09.6275,additional,imaging_one_gaia,26.627582264725923,9.6275348087949,26.627715261811453,9.62724346833822,1.1501578035681728,0.7550516529553082,desi,0.0,fixed_spectroscopic_redshift,8.706375161781075,2572447743994391168,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:951339,J014819.50-421725.6,0262m425o0015934,additional,imaging_one_gaia,27.081269307075832,-42.2904345552861,27.08092374660643,-42.29027477159579,1.085241433637915,2.987028121948242,quaia,0.4108992907333373,Gaussian_photometric_redshift_average,8.566130527494384,4959186118630221824,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:396342,J014935.44-034747.6,014935.44-034747.5,additional,imaging_one_gaia,27.397677695820153,-3.7965542148335,27.397905698910535,-3.7962452135967046,1.3813837210731335,2.484914501740677,desi,0.0,fixed_spectroscopic_redshift,11.432824792056051,2504310596103758464,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:400534,J015338.22+035513.1,015338.22+035513.1,additional,imaging_one_gaia,28.409270698346567,3.920309716835959,28.409517032966132,3.920246467387352,0.9135605695603545,3.106,sdss,0.0,fixed_spectroscopic_redshift,7.125223368416324,2512880705126818048,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1345272,J015417.02+203117.6,015417.02+203117.6,additional,imaging_one_gaia,28.570922863766235,20.521554772122247,28.571292026508715,20.521533286268753,1.2470501384372437,1.7277562618255615,sdss,0.0,fixed_spectroscopic_redshift,10.818966659524554,97040731604349440,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:399963,J015508.84+022200.1,015508.84+022200.1,additional,imaging_one_gaia,28.786836283220985,2.366707592920924,28.78722085316104,2.3667949801405443,1.4185934830594622,1.3423810005187988,sdss,0.0,fixed_spectroscopic_redshift,12.237841168985199,2511683130805658752,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:986957,J020915.44-151837.5,DESI J032.3143-15.3104,additional,imaging_one_gaia,32.31433450767832,-15.310413338549584,32.31457481523884,-15.310206089977536,1.1193249754931307,2.381621158767243,desi,0.0,fixed_spectroscopic_redshift,9.345403382534046,5148205262800833536,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:391020,J021150.00-035520.0,021150.00-035519.8,additional,imaging_one_gaia,32.95833548891124,-3.922223918648699,32.95837770693189,-3.921810052866436,1.497612584535591,1.9968425035476685,sdss,0.0,fixed_spectroscopic_redshift,12.849220696559284,2493043763015215488,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:952051,J021337.27-401555.1,0336m409o0025268,additional,imaging_one_gaia,33.40528211200261,-40.26529876413399,33.40542968875681,-40.2649655727198,1.2661439616779464,3.7165215015411377,quaia,0.1114200000000003,Gaussian_photometric_redshift_average,9.271096239259874,4963292107365294848,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:404340,J021817.06+083320.2,DESI J034.5711+08.5556,additional,imaging_one_gaia,34.571100872293066,8.555615861232699,34.57128159867563,8.55525220778806,1.4587020406733215,2.215202866331051,desi,0.0,fixed_spectroscopic_redshift,12.33819822917224,2521702361794668160,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:388922,J022413.41-052725.0,022413.41-052724.8,additional,imaging_one_gaia,36.05586531275396,-5.456932026325343,36.05612327793087,-5.456732712654418,1.1702502141619129,3.768866744455914,desi,0.0,fixed_spectroscopic_redshift,8.522259271784577,2488749792151275264,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:349788,J022851.39+094742.1,DESI J037.2141+09.7950,additional,imaging_one_gaia,37.21411294246303,9.795039530260992,37.213767566493246,9.79523302955552,1.409408541406916,2.516038315890104,desi,0.0,fixed_spectroscopic_redshift,11.633028702831133,23475672764965760,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:912118,J023629.38-624715.2,0378m621o0001691,additional,imaging_one_gaia,39.12240463552518,-62.78755744692396,39.122495345773494,-62.78725036366664,1.1155401333925732,1.4453214406967163,quaia,0.07999337850570687,Gaussian_photometric_redshift_average,9.67145784502906,4724365383087385472,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:392832,J023719.86-014558.9,023719.85-014558.8,additional,imaging_one_gaia,39.33273555969863,-1.7663581947601186,39.33243270015067,-1.7660884446287914,1.4596741698333926,1.195446673110809,desi,0.0,fixed_spectroscopic_redshift,12.425441624438452,2496765472436568320,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:393749,J024137.47-000347.7,024137.46-000347.7,additional,imaging_one_gaia,40.40610775914807,-0.063263416332731,40.40592740089715,-0.0636021272515447,1.3814534821916569,2.031939808642929,desi,0.0,fixed_spectroscopic_redshift,11.828554390946588,2498696489732453248,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:393521,J025318.93+001559.4,025318.92+001559.3,additional,imaging_one_gaia,43.32886451236924,0.2665070461392196,43.32918084090328,0.2666279839913416,1.2191597570405879,1.374307935076195,desi,0.0,fixed_spectroscopic_redshift,10.537173693911875,2498253558345109760,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:393539,J025448.48+003337.3,025448.47+003337.2,additional,imaging_one_gaia,43.70199030711739,0.5603559048173834,43.70235839342102,0.5602335116237039,1.3963854964339457,2.695158224509855,desi,0.0,fixed_spectroscopic_redshift,11.338908365073609,2498288536558890624,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:911665,J025914.17-624750.1,0442m621o0001711,additional,imaging_one_gaia,44.80902877981805,-62.7972407950581,44.808250825872875,-62.79731926707151,1.3110792077183067,1.2869614362716677,quaia,0.1055847980308533,Gaussian_photometric_redshift_average,11.264410342044986,4721541111376873600,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:912833,J030125.30-545114.8,0459m546o0009379,additional,imaging_one_gaia,45.355406151943136,-54.854101286332266,45.35532457965627,-54.854477185841425,1.3637561637765983,1.1795074939727783,quaia,0.06519893047332759,Gaussian_photometric_redshift_average,11.585997740941913,4728706903532716032,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:999006,J031339.77-031017.9,DESI J048.4157-03.1716,additional,imaging_one_gaia,48.415715280176535,-3.1716313933077886,48.41564147308556,-3.171838814820166,0.7924457355771654,1.531187500728933,desi,0.0,fixed_spectroscopic_redshift,6.883865205942673,5183357607318116864,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:968031,J032320.75-331859.4,0503m334o0029293,additional,imaging_one_gaia,50.83643842716539,-33.316489531616405,50.836792895929634,-33.316724908360726,1.3620340880623798,3.200873851776123,quaia,0.04727999999999999,Gaussian_photometric_redshift_average,10.520922090460626,5053528545620503168,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:914324,J032525.27-491529.5,0510m500o0030932,additional,imaging_one_gaia,51.3552733482683,-49.258207972601326,51.355447472726816,-49.25852908686741,1.2262686231170095,1.529887318611145,quaia,0.07413455001831049,Gaussian_photometric_redshift_average,10.652244403558704,4737670603359209472,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:913043,J032845.29-580018.5,0526m576o0007435,additional,imaging_one_gaia,52.18869009244228,-58.00515106861887,52.18917784181001,-58.00490775329625,1.277818334959475,2.299357652664185,quaia,0.07997999999999972,Gaussian_photometric_redshift_average,10.739485701043474,4730050884698910848,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:903682,J032915.21-652815.5,0524m652o0009786,additional,imaging_one_gaia,52.31336632369463,-65.47098376520347,52.31365180143774,-65.4707392805212,0.9781089737104994,1.5995535850524902,quaia,0.06284256179809566,Gaussian_photometric_redshift_average,8.499903116761567,4671320922072815360,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:968422,J033358.22-305207.0,0539m303o0003461,additional,imaging_one_gaia,53.49257540283847,-30.86859860291076,53.49215011293283,-30.86877514347233,1.4597762348760914,1.339044213294983,quaia,0.09993458271026612,Gaussian_photometric_redshift_average,12.590402008889749,5055742687162776704,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:932517,J033745.45-431209.0,0541m440o0031427,additional,imaging_one_gaia,54.43937655931706,-43.20248706461204,54.4392835933244,-43.202106135694464,1.392875178179971,1.6650623083114624,quaia,0.08519159532546994,Gaussian_photometric_redshift_average,12.098256052465237,4848375000320795264,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:614629,J034325.75+000238.5,DESI J055.8573+00.0440,additional,imaging_one_gaia,55.85730395882429,0.0440155600070842,55.857618621073755,0.0438777219413143,1.236701421328353,3.170120947420658,desi,0.0,fixed_spectroscopic_redshift,9.582852701806248,3263624289634896512,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:595649,J035708.52-110035.6,DESI J059.2855-11.0099,additional,imaging_one_gaia,59.28550030623435,-11.00990010127872,59.285847306001195,-11.009999267992225,1.2771183819101928,1.893037984152656,desi,0.0,fixed_spectroscopic_redshift,11.015641814196309,3193174147237596032,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:978819,J040012.41-144716.5,DESI J060.0517-14.7879,additional,imaging_one_gaia,60.05171652221497,-14.787916298066802,60.05153754239306,-14.788164702425892,1.0898640656998455,1.11108813762759,desi,0.0,fixed_spectroscopic_redshift,9.167947383524758,5110190026228426112,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:975438,J040908.07-184937.2,DESI J062.2836-18.8269,additional,imaging_one_gaia,62.28362135409179,-18.82699873072616,62.28397149292912,-18.826776135839907,1.4371992216291514,1.800410253213617,desi,0.0,fixed_spectroscopic_redshift,12.442383099994897,5095872903069808896,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:594942,J042037.97-094856.2,DESI J065.1581-09.8156,additional,imaging_one_gaia,65.15819257394388,-9.815619137186964,65.15777560730803,-9.815588931396109,1.4830981561215162,2.097593786429095,desi,0.0,fixed_spectroscopic_redshift,12.647100462354356,3191670358928120320,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:974608,J042229.84-184627.5,DESI J065.6243-18.7743,additional,imaging_one_gaia,65.62435181416082,-18.774303072721622,65.62427992878465,-18.77462064656153,1.1692264822055296,1.554871206051608,desi,0.0,fixed_spectroscopic_redshift,10.159364502216745,5092399687572104192,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:904214,J042417.91-652356.8,0664m652o0041278,additional,imaging_one_gaia,66.07462068118798,-65.39912223778887,66.0741591691329,-65.39948601511446,1.4810203059727114,3.343613862991333,quaia,0.07428627735137949,Gaussian_photometric_redshift_average,11.273327433158546,4674863995216847616,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:922667,J042452.43-481016.9,0652m485o0023202,additional,imaging_one_gaia,66.21844234236431,-48.17135868303878,66.21889157437303,-48.17158510306614,1.351908334697525,1.7185741662979126,quaia,0.06176852781295783,Gaussian_photometric_redshift_average,11.731153713905465,4788683647920139392,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:920119,J043713.85-581942.0,0692m576o0000075,additional,imaging_one_gaia,69.30771949320987,-58.32834433193469,69.30742267598299,-58.32811384734684,1.0016199190567832,1.58849036693573,quaia,0.211960453529358,Gaussian_photometric_redshift_average,8.704252292216081,4774232938395803648,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:902457,J044021.13-654700.4,0699m652o0003493,additional,imaging_one_gaia,70.08804609646563,-65.78343149869761,70.08867007559923,-65.78373164207075,1.420037582362272,1.290924906730652,quaia,0.06404652557373047,Gaussian_photometric_redshift_average,12.20453920872368,4662827259174981248,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:902514,J044949.93-642843.7,0733m652o0045695,additional,imaging_one_gaia,72.45804282666904,-64.47879717961317,72.45817330147655,-64.47856945840174,0.8444056003253276,2.095468282699585,quaia,0.06453153594970717,Gaussian_photometric_redshift_average,7.201650155903912,4663177591068467200,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:902757,J045204.30-625320.6,0726m637o0056773,additional,imaging_one_gaia,73.01792993349085,-62.88906576527592,73.0176343333679,-62.88878060528794,1.135359203923556,1.2817491292953491,quaia,0.03998634815216062,Gaussian_photometric_redshift_average,9.750395466864658,4664880906376365696,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:927691,J051048.25-391637.6,0774m394o0019524,additional,imaging_one_gaia,77.70102422235338,-39.27710873253368,77.70128938265128,-39.27685866915,1.1646598941698192,2.4253644943237305,quaia,0.07051999999999992,Gaussian_photometric_redshift_average,9.688471382717815,4820041169789065856,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:557434,J051905.65-190443.7,0800m197o0025544,additional,imaging_one_gaia,79.77356184739102,-19.078809559435964,79.77324480719432,-19.0787859971992,1.0819806687838518,1.414968967437744,quaia,0.08087278160095224,Gaussian_photometric_redshift_average,9.36975219854411,2969491941223469568,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1025894,J061617.84-522133.4,0936m531o0036660,additional,imaging_one_gaia,94.07433274783436,-52.35926506052754,94.07404805270735,-52.35892480417528,1.37557639903007,2.0068745613098145,quaia,0.04634016513824457,Gaussian_photometric_redshift_average,11.795461596667867,5549024491470076288,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:32168,J074407.64+623044.5,1168p620o0023299,additional,imaging_one_gaia,116.03184277257844,62.51237287791114,116.03205249446712,62.51235940497326,0.3518343300858435,0.694795270880954,quaia,0.07510766918182371,Gaussian_photometric_redshift_average,2.580244473211687,1088082513643457664,,False,False,True,False,one_gaia,0.5766923324761274,False,2.0,unclassified,,,
joint:imagery:1333761,J074900.68+422127.7,074900.68+422127.7,additional,imaging_one_gaia,117.2528250900747,42.35769834696612,117.25288476747474,42.35772001996989,0.17689236316909604,1.1728278398513794,sdss,0.0,fixed_spectroscopic_redshift,1.5015179888574528,924075339154468736,,False,False,True,False,one_gaia,0.6563343238925857,False,2.0,unclassified,,,
joint:imagery:1324831,J075754.81+343858.1,075754.81+343858.1,additional,imaging_one_gaia,119.47838749030312,34.64948595820333,119.47819437829456,34.64914343244642,1.3592628034774146,1.952309479442829,desi,0.0,fixed_spectroscopic_redshift,11.690334252658237,906376981519045120,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1161464,J081108.38+181518.9,DESI J122.7849+18.2552,additional,imaging_one_gaia,122.78490861834575,18.255249068776664,122.7853089666562,18.255332879906184,1.4015770456837395,1.548764971775556,desi,0.0,fixed_spectroscopic_redshift,12.177631979234446,657329699382773248,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1336267,J081145.81+454747.3,081145.80+454747.2,additional,imaging_one_gaia,122.9408774514911,45.79646680973422,122.94057080848005,45.79618508716214,1.2731784045580161,1.067,sdss,0.0,fixed_spectroscopic_redshift,10.627767674176022,929488509776471296,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1332580,J081202.37+422730.2,081202.36+422730.1,additional,imaging_one_gaia,123.00986715178556,42.45839061668078,123.00977658013686,42.45805612203142,1.2279732421238265,1.681489983791319,desi,0.0,fixed_spectroscopic_redshift,10.66334015789794,921825777020250240,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1335612,J081257.84+433100.1,081257.84+433100.0,additional,imaging_one_gaia,123.24098181873534,43.51668274846778,123.24114957955268,43.51630717418803,1.4212308397267364,0.6910479969894616,desi,0.0,fixed_spectroscopic_redshift,10.400340992286964,928074370319948928,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1230641,J082549.67+292005.8,082549.67+292005.8,additional,imaging_one_gaia,126.45697684315512,29.33494104142898,126.45740850572857,29.33507097933525,1.433204600751616,1.534979043187392,desi,0.0,fixed_spectroscopic_redshift,12.450632891912703,707570435810147584,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1177252,J084409.12+224045.2,084409.11+224045.2,additional,imaging_one_gaia,131.03798963295324,22.679231170858923,131.0376702177807,22.679028772218235,1.2870875533150554,1.974678,sdss,0.0,fixed_spectroscopic_redshift,11.05647339295563,665322732304683136,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1230157,J084718.65+304428.9,084718.64+304428.7,additional,imaging_one_gaia,131.82771983822536,30.74136324220286,131.82727373216574,30.74131249867853,1.3923508191136758,0.8565612056810854,desi,0.0,fixed_spectroscopic_redshift,10.993494077190498,706599257805564800,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1059386,J084944.48+041340.4,DESI J132.4353+04.2278,additional,imaging_one_gaia,132.43533875999194,4.2278812351541,132.43492955294394,4.227902089617822,1.4710535364493948,1.726377511609966,desi,0.0,fixed_spectroscopic_redshift,12.762755886586557,581443571497177984,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1234941,J084949.79+335629.4,084949.79+335629.3,additional,imaging_one_gaia,132.4574588866213,33.94149090854062,132.45708562526806,33.94125095516496,1.4102979819420722,1.720811367034912,sdss,0.0,fixed_spectroscopic_redshift,12.237214298227753,716190984929077120,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1062257,J085909.28+080335.7,085909.27+080335.6,additional,imaging_one_gaia,134.7886513403304,8.059906027210262,134.78830873896965,8.059926310538275,1.223362856626183,2.533,sdss,0.0,fixed_spectroscopic_redshift,10.082300670501267,585033129069899648,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:753145,J091942.35+011319.4,091942.35+011319.4,additional,imaging_one_gaia,139.92646840269643,1.2220556566928795,139.9261382939672,1.221945515638411,1.2525375415407154,2.239101046112982,desi,0.0,fixed_spectroscopic_redshift,10.575667755973376,3844209413133579392,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1044876,J092532.38-082228.8,DESI J141.3849-08.3746,additional,imaging_one_gaia,141.38490763633592,-8.374655062364422,141.38463660781596,-8.374511989928122,1.0941157866024274,1.436314552211578,desi,0.0,fixed_spectroscopic_redshift,9.482733641570613,5744540576834240384,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:743775,J093011.06-044443.9,DESI J142.5460-04.7455,additional,imaging_one_gaia,142.54608349805028,-4.745526116479448,142.54648122251362,-4.745611308517335,1.4594870016932582,1.457992601768082,desi,0.0,fixed_spectroscopic_redshift,12.65852872960873,3824908792177749248,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1287172,J094049.03+452058.5,094049.03+452058.4,additional,imaging_one_gaia,145.20427780374675,45.34957751310639,145.20481274834216,45.34947915946675,1.3989630138360694,2.204,sdss,0.0,fixed_spectroscopic_redshift,11.842572279921045,821132738370930816,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:26395,J094112.53+621719.4,094112.51+621719.4,additional,imaging_one_gaia,145.3022034399722,62.28872290373133,145.30235702073537,62.2886509933527,0.3648557359834138,2.341470452953801,desi,0.0,fixed_spectroscopic_redshift,3.0562143388136542,1063118175150045184,,False,False,True,False,one_gaia,1.3462447663709631,False,2.0,unclassified,,,
joint:imagery:1085498,J094524.10+122734.0,DESI J146.3504+12.4594,additional,imaging_one_gaia,146.3504069346676,12.459434340594065,146.35020125050016,12.459196073161763,1.1218385143663856,1.27317966566142,desi,0.0,fixed_spectroscopic_redshift,9.627120043310645,614207437457202560,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:754960,J094627.46+030009.4,DESI J146.6144+03.0026,additional,imaging_one_gaia,146.6144292637116,3.0026212625347544,146.6141301136114,3.0029073625557503,1.4891056684547472,0.7615734348043961,desi,0.0,fixed_spectroscopic_redshift,11.307139465087676,3847824538645837696,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1289379,J094659.80+484331.0,094659.80+484330.8,additional,imaging_one_gaia,146.74915166308898,48.72526621736568,146.74925397201568,48.724964707196975,1.1122970693416832,1.521,sdss,0.0,fixed_spectroscopic_redshift,9.660994925143594,825184335639662208,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:22067,J095405.44+594917.4,095405.43+594917.3,additional,imaging_one_gaia,148.52265793854542,59.821498171985965,148.52223870601154,59.82120368470545,1.3036632394966445,1.905,sdss,0.0,fixed_spectroscopic_redshift,11.238389816577582,1049822154697051520,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1277100,J100637.34+380611.6,100637.34+380611.5,additional,imaging_one_gaia,151.65559977738425,38.10321018911312,151.65567901912647,38.10361228337063,1.46484155608489,1.468770148102766,desi,0.0,fixed_spectroscopic_redshift,12.708941963373482,802162555018808064,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:749265,J101021.15+035011.5,DESI J152.5881+03.8365,additional,imaging_one_gaia,152.5881211233263,3.8365343792716793,152.5881645244925,3.8362212431429272,1.138018388652203,1.786063164763912,desi,0.0,fixed_spectroscopic_redshift,9.856944373799085,3836758572587608320,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:722888,J101504.13-044652.6,DESI J153.7671-04.7812,additional,imaging_one_gaia,153.76719484408474,-4.781288135380486,153.76703816453363,-4.780975947456725,1.2565972057266859,2.698144167139564,desi,0.0,fixed_spectroscopic_redshift,10.200941868178974,3779871047852038400,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:761084,J101550.64+043122.4,DESI J153.9610+04.5228,additional,imaging_one_gaia,153.9610016253606,4.52289516148267,153.96101134764848,4.522686962279006,0.750328815970617,1.828070260527885,desi,0.0,fixed_spectroscopic_redshift,6.4894321660455825,3860878284288096000,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:722672,J102235.46-043605.0,DESI J155.6477-04.6013,additional,imaging_one_gaia,155.64774764025967,-4.601383024250039,155.6476749709171,-4.601650339111732,0.9970380560989782,2.645868369669867,desi,0.0,fixed_spectroscopic_redshift,8.133391922397498,3779432235338459776,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:761317,J102410.44+060013.7,102410.44+060013.7,additional,imaging_one_gaia,156.0435173985301,6.003801393381266,156.04363507885023,6.003442056780596,1.3604949899605225,2.124,sdss,0.0,fixed_spectroscopic_redshift,11.58142240351519,3861461712645795456,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:28837,J102947.79+665351.3,1558p666o0019776,additional,imaging_one_gaia,157.449105454145,66.89759574870072,157.44807861591488,66.89750984724442,1.4830653638284474,0.9531189203262328,quaia,0.10574853406906126,Gaussian_photometric_redshift_average,12.065611304211142,1071882274959581184,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1239411,J103038.06+245357.9,DESI J157.6585+24.8994,additional,imaging_one_gaia,157.65859797009148,24.899411229514502,157.6590101646559,24.899262052191094,1.449153575847583,1.231496849671307,desi,0.0,fixed_spectroscopic_redshift,12.386060686013675,727342060058793344,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1019434,J103528.31-283658.7,1594m288o0019452,additional,imaging_one_gaia,158.86794663474848,-28.61629709674203,158.86792934645737,-28.61655088235564,0.9152603522950343,3.030006170272827,quaia,0.09543995895385748,Gaussian_photometric_redshift_average,7.1934104321295855,5467557826677733888,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1291545,J103642.06+445223.8,103642.06+445223.8,additional,imaging_one_gaia,159.17524874117544,44.87328273942375,159.17551575269275,44.87359769791576,1.3227436117945035,1.152823567390442,sdss,0.0,fixed_spectroscopic_redshift,11.197417445740822,829595370131582080,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:717115,J104405.69-080630.7,DESI J161.0237-08.1085,additional,imaging_one_gaia,161.02370351875592,-8.108531758645956,161.0237243534134,-8.108813216951333,1.0159670997244432,1.338821800889193,desi,0.0,fixed_spectroscopic_redshift,8.762472357127713,3762449522333640192,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1242379,J104656.56+290036.4,104656.55+290036.3,additional,imaging_one_gaia,161.7356593168716,29.01011453731968,161.7360451620791,29.010211892170812,1.2643131346657845,2.407,sdss,0.0,fixed_spectroscopic_redshift,10.533704465610803,734676283652829312,,False,False,True,False,one_gaia,,False,3.0,unclassified,,,
joint:imagery:762607,J104916.38+054826.0,DESI J162.3182+05.8072,additional,imaging_one_gaia,162.31824954170992,5.8072340852064475,162.31815050243236,5.806994128457029,0.9338347548858194,2.047574349960611,desi,0.0,fixed_spectroscopic_redshift,7.988352111841737,3864401222622940160,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:762639,J104949.68+060034.0,DESI J162.4570+06.0094,additional,imaging_one_gaia,162.45700106847764,6.00943270760221,162.4566278164576,6.009436806258812,1.3364046144284045,2.226511424952801,desi,0.0,fixed_spectroscopic_redshift,11.294358963728772,3864475680176059136,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1017957,J105448.39-274143.5,1639m273o0030022,additional,imaging_one_gaia,163.70164458434664,-27.695406497479972,163.70150566776476,-27.695047672904636,1.36555540362707,1.9690171480178833,quaia,0.055696881427764966,Gaussian_photometric_redshift_average,11.734111867302248,5456973725885601536,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:805749,J110216.82+253826.5,1650p257o0023594,additional,imaging_one_gaia,165.57009593425096,25.640697545208234,165.57045915109452,25.640663778492673,1.1850684007342709,1.3072686195373535,quaia,0.09754882097244255,Gaussian_photometric_redshift_average,10.198223484903613,3996698653564655488,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:726301,J110310.90-061221.8,DESI J165.7954-06.2060,additional,imaging_one_gaia,165.79542059698147,-6.20605324807179,165.7956206945079,-6.206415925196567,1.4891376016173619,0.9134548114286132,desi,0.0,fixed_spectroscopic_redshift,11.979257923709428,3787657887984958592,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:727199,J110331.61-033319.1,DESI J165.8816-03.5552,additional,imaging_one_gaia,165.88169283987597,-3.5552950432882926,165.8816271914262,-3.5556518207198766,1.305878750263933,1.328456549085857,desi,0.0,fixed_spectroscopic_redshift,11.25508429624668,3789545581946759808,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:795679,J110509.67+115449.6,110509.66+115449.5,additional,imaging_one_gaia,166.29028177075094,11.913776588461843,166.29064257887106,11.913605933567656,1.4116299628938382,2.282193452089663,desi,0.0,fixed_spectroscopic_redshift,11.879959309902564,3964652425100590464,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:797386,J110640.50+161508.6,DESI J166.6687+16.2523,additional,imaging_one_gaia,166.66875423853975,16.25237894782978,166.66854813967885,16.252201497508537,0.9568034339043748,1.583744866876575,desi,0.0,fixed_spectroscopic_redshift,8.314741885855234,3969640256520595840,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:795624,J110952.58+115531.1,110952.58+115531.0,additional,imaging_one_gaia,167.46910025920474,11.925299517994263,167.46878995839677,11.925175884219897,1.1801228703630302,2.522353769671443,desi,0.0,fixed_spectroscopic_redshift,9.735114648790285,3964523438642958080,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:740646,J111251.81+065903.1,1677p075o0002639,additional,imaging_one_gaia,168.21585923557993,6.984208128955121,168.21565214767836,6.984469115651403,1.1959660968604917,1.1327052116394043,quaia,0.14706479004859924,Gaussian_photometric_redshift_average,10.094578548948991,3818084471396924672,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:738121,J111252.74+035735.2,DESI J168.2197+03.9597,additional,imaging_one_gaia,168.2197365806155,3.9597823554462974,168.21995453457953,3.959532995499931,1.1910386185896533,1.15362579002916,desi,0.0,fixed_spectroscopic_redshift,10.083631418752828,3812138205139702528,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:731379,J111816.70-002150.4,DESI J169.5695-00.3640,additional,imaging_one_gaia,169.56957847826232,-0.3640055903535682,169.56931951689344,-0.3642835380289326,1.3675887427389295,1.091828176815712,desi,0.0,fixed_spectroscopic_redshift,11.467078492429916,3797952134318711040,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:796399,J111836.59+141521.3,111836.58+141521.2,additional,imaging_one_gaia,169.65245474882505,14.255905359082272,169.6521085638249,14.255813522447369,1.2523170538030695,2.690236903934906,desi,0.0,fixed_spectroscopic_redshift,10.173739668630017,3966843167659049088,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:738490,J112532.64+043341.6,DESI J171.3859+04.5615,additional,imaging_one_gaia,171.38599430253126,4.561543435180119,171.38618209202167,4.561184859772554,1.456190800322301,1.220697831063692,desi,0.0,fixed_spectroscopic_redshift,12.43181226564466,3812850692969508352,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:798778,J113204.43+174540.6,113204.43+174540.6,additional,imaging_one_gaia,173.01847057419633,17.761273091168682,173.01818637959386,17.760969471829032,1.4642556603108428,3.544,sdss,0.0,fixed_spectroscopic_redshift,10.916334606482732,3973832282040781952,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:782116,J113350.99+104120.1,DESI J173.4624+10.6889,additional,imaging_one_gaia,173.4624765563945,10.68891598742973,173.46229959537155,10.689216744646146,1.2506712206674786,0.9538068100629205,desi,0.0,fixed_spectroscopic_redshift,10.17681861203136,3916240859410443392,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:731959,J114109.52+013336.5,DESI J175.2896+01.5601,additional,imaging_one_gaia,175.28965461228657,1.5601521428554976,175.28935262114447,1.5599384784725805,1.331433239932882,0.9539703141664913,desi,0.0,fixed_spectroscopic_redshift,10.834458871253178,3799048828448556544,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:730366,J114120.27+002256.8,114120.26+002256.7,additional,imaging_one_gaia,175.33445519337,0.3824392616917019,175.33417966049112,0.3822143749179498,1.2803507573174124,2.199506243203145,desi,0.0,fixed_spectroscopic_redshift,10.842015989583844,3795905565222304768,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:775342,J114206.72+045940.8,DESI J175.5279+04.9946,additional,imaging_one_gaia,175.5279932925467,4.994662104270477,175.52780215310426,4.994502181048371,0.8951832999457499,1.624893662211624,desi,0.0,fixed_spectroscopic_redshift,7.77849975666698,3897086920178137984,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:808487,J114445.50+243302.7,114445.50+243302.7,additional,imaging_one_gaia,176.18958372805002,24.550752087976942,176.18931063050016,24.55097619079653,1.2044052095602742,1.158,sdss,0.0,fixed_spectroscopic_redshift,10.203004471480606,4005044427855881856,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:236814,J121209.17+541222.3,121209.17+541222.2,additional,imaging_one_gaia,183.03821139401077,54.20620299444377,183.03815694973505,54.20583645243437,1.3245212572588436,1.067,sdss,0.0,fixed_spectroscopic_redshift,11.05634854570224,1573053487515254144,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:807620,J121826.18+243714.9,121826.18+243714.9,additional,imaging_one_gaia,184.60910082186993,24.620816716621835,184.60937817944537,24.620783137387743,0.9157238636994782,0.899,sdss,0.0,fixed_spectroscopic_redshift,7.3337671656027235,4002236932289195392,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:691621,J122338.08-022115.8,DESI J185.9086-02.3543,additional,imaging_one_gaia,185.9086528460991,-2.354380525389958,185.90892501803253,-2.3546521839008507,1.3837815684589574,1.115497708449896,desi,0.0,fixed_spectroscopic_redshift,11.648658214356315,3693888066033854720,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:778100,J122711.92+103250.9,122711.92+103250.8,additional,imaging_one_gaia,186.79967849666824,10.547465754475477,186.79949130935285,10.547341464848104,0.7994346989816584,2.296,sdss,0.0,fixed_spectroscopic_redshift,6.720650758490404,3904046553903529216,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:219492,J124158.98+431228.7,124158.97+431228.6,additional,imaging_one_gaia,190.49574182809215,43.207985672818296,190.4954396529284,43.20774046920232,1.1865477531499886,1.4457062482833862,sdss,0.0,fixed_spectroscopic_redshift,10.28720956353843,1540448019948911360,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:205876,J124402.19+340646.5,124402.19+340646.5,additional,imaging_one_gaia,191.00910647387067,34.112922918529655,191.0094455697581,34.113206118880846,1.4355929673604495,2.116812781023832,desi,0.0,fixed_spectroscopic_redshift,12.22656246820157,1515219072814545536,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:683487,J125550.80-034958.0,DESI J193.9616-03.8327,additional,imaging_one_gaia,193.96168080788107,-3.8327723243555214,193.9619893190861,-3.832585803734301,1.295719202687672,1.639448333550684,desi,0.0,fixed_spectroscopic_redshift,11.257618393281208,3679005420237964544,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:686732,J130045.58-024353.7,DESI J195.1899-02.7315,additional,imaging_one_gaia,195.18992830726884,-2.7315862681516143,195.19015488517195,-2.7312576716110737,1.4363803702832019,1.931177085345181,desi,0.0,fixed_spectroscopic_redshift,12.366851866525087,3685198213322709504,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:658936,J130646.29-060338.9,DESI J196.6928-06.0607,additional,imaging_one_gaia,196.69289464390096,-6.060798669790497,196.69320124590467,-6.06088858190673,1.14433011281274,1.297498126718784,desi,0.0,fixed_spectroscopic_redshift,9.8401773521848,3629664320545330688,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:658310,J130919.24-075113.7,DESI J197.3301-07.8538,additional,imaging_one_gaia,197.33015214558392,-7.853804642623291,197.32991797552907,-7.853896902669113,0.8987291856664403,1.407049416908502,desi,0.0,fixed_spectroscopic_redshift,7.78017261285862,3628117140181509120,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:708418,J130931.04+051745.3,130931.03+051745.3,additional,imaging_one_gaia,197.37931569358827,5.295925508899825,197.37924696282477,5.295549992551502,1.374126197993842,3.059018887583843,desi,0.0,fixed_spectroscopic_redshift,10.768359206436646,3729025708878502272,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:170867,J130955.91+241540.4,130955.90+241540.4,additional,imaging_one_gaia,197.48295847776865,24.261235169916716,197.4827477196372,24.26099413154619,1.1097054338439842,2.751,sdss,0.0,fixed_spectroscopic_redshift,8.963559053871931,1447082955716751360,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:686471,J131726.13-023150.6,131726.13-023150.5,additional,imaging_one_gaia,199.3588684250679,-2.530718623994132,199.3588889922348,-2.5311184976407457,1.4414443010912557,1.08972762955087,desi,0.0,fixed_spectroscopic_redshift,12.081940088142575,3684687043498866560,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:224609,J132331.29+434921.6,132331.28+434921.6,additional,imaging_one_gaia,200.88036686350657,43.82265950187592,200.8804585705047,43.82296097512145,1.1111349114306743,1.548081398010254,sdss,0.0,fixed_spectroscopic_redshift,9.654059683346954,1549640074596316544,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:233191,J132359.46+573302.0,132359.46+573302.0,additional,imaging_one_gaia,200.9977617373712,57.5505562777952,200.99789716130735,57.55017160781864,1.409301714886204,1.1782772541046145,sdss,0.0,fixed_spectroscopic_redshift,11.971050487811175,1565944457647028096,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:701020,J133601.57+013349.3,DESI J204.0065+01.5636,additional,imaging_one_gaia,204.006537980886,1.563694530789296,204.00643898217157,1.5639802425234246,1.0885142846738887,1.764720448368849,desi,0.0,fixed_spectroscopic_redshift,9.4343369938832,3711545879178753664,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:712950,J134129.73+162237.1,134129.73+162237.1,additional,imaging_one_gaia,205.37386156840344,16.376970646275232,205.37351922875905,16.377185923709536,1.4137676037943876,2.051,sdss,0.0,fixed_spectroscopic_redshift,12.091342334716899,3742409720326434432,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:661101,J134501.37-033800.2,DESI J206.2556-03.6333,additional,imaging_one_gaia,206.2556949176225,-3.633378040022552,206.25536739480225,-3.633396067949473,1.1785005697786897,1.014311570464909,desi,0.0,fixed_spectroscopic_redshift,9.732074173650943,3634037937283012224,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:655595,J135135.49-080119.3,2074m076o0005364,additional,imaging_one_gaia,207.8978893425299,-8.022041061229976,207.89811496571696,-8.022099551873877,0.8314017670517989,1.55593740940094,quaia,0.07214026430130005,Gaussian_photometric_redshift_average,7.224076465662297,3619089870544757504,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:708224,J135150.04+123217.3,DESI J207.9585+12.5381,additional,imaging_one_gaia,207.9585028884429,12.538136167707425,207.9588100494217,12.53785351150656,1.4834275414086275,1.082297773591581,desi,0.0,fixed_spectroscopic_redshift,12.417546826940821,3728497153023208192,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:674151,J135344.59+001435.9,DESI J208.4357+00.2433,additional,imaging_one_gaia,208.4357911769285,0.2433166376343018,208.4354574752512,0.243260416514923,1.2182456165846178,1.332493978190779,desi,0.0,fixed_spectroscopic_redshift,10.502674222636099,3660686972403807360,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:172061,J135719.22+281046.7,135719.21+281046.8,additional,imaging_one_gaia,209.3300832847885,28.17964940232528,209.33039924781667,28.179371461867746,1.4164991920977286,2.639,sdss,0.0,fixed_spectroscopic_redshift,11.562500410939519,1451267765691263488,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:172401,J140416.66+273436.6,140416.65+273436.6,additional,imaging_one_gaia,211.06941356843043,27.576840694018856,211.06906958667508,27.577041084696667,1.3134901738543943,2.855,sdss,0.0,fixed_spectroscopic_redshift,10.503752614941266,1452424623722885760,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1109843,J141913.17-123127.5,2147m122o0005738,additional,imaging_one_gaia,214.80486341379552,-12.52429545670746,214.80475812738052,-12.524674120433737,1.412513311336573,1.639150619506836,quaia,0.048418841361999476,Gaussian_photometric_redshift_average,12.272395205742004,6303449142124269440,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:83546,J143214.44+243200.6,2179p242o0018280,additional,imaging_one_gaia,218.0601702530098,24.533486503414668,218.0602297044013,24.533380596572457,0.42810260435700376,1.0333625078201294,quaia,0.054519190158844044,Gaussian_photometric_redshift_average,3.5498109730800227,1254951755553970560,,False,False,True,False,one_gaia,0.1735475073522985,False,2.0,unclassified,,,
joint:imagery:667989,J143943.66-025025.1,DESI J219.9319-02.8403,additional,imaging_one_gaia,219.93190742787348,-2.8403097969315616,219.93200459652624,-2.840554502529761,0.947691990895974,1.363358512590413,desi,0.0,fixed_spectroscopic_redshift,8.185898820423441,3648765929896787840,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:671589,J144352.66+025929.6,144352.65+025929.6,additional,imaging_one_gaia,220.96939778017185,2.9915455223165557,220.9691924670128,2.9918082428282475,1.1997279603763151,1.458042621756271,desi,0.0,fixed_spectroscopic_redshift,10.405583544381663,3655712683015812480,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:79370,J144451.10+192523.9,2208p196o0009702,additional,imaging_one_gaia,221.21293600256232,19.42329797636657,221.2127930185149,19.422938925926985,1.3807341312055892,1.52504301071167,quaia,0.04249848918914789,Gaussian_photometric_redshift_average,11.99324896898318,1237588401071607680,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:48585,J144523.85+041121.5,DESI J221.3493+04.1892,additional,imaging_one_gaia,221.34937303504324,4.189298221196819,221.3492386961968,4.189055422590785,0.9983221619419483,1.146385223515672,desi,0.0,fixed_spectroscopic_redshift,8.44335857107249,1158598699753262464,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:48001,J144815.35+024900.2,2223p030o0009964,additional,imaging_one_gaia,222.06394176461677,2.816718732084219,222.0636589707704,2.816994023337983,1.419899936811527,2.8677785396575928,quaia,0.3607755864715574,Gaussian_photometric_redshift_average,11.340534550409226,1157457024431793024,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:80247,J144818.18+215741.4,2227p212o0028752,additional,imaging_one_gaia,222.0757365141621,21.961490509313045,222.07608365649048,21.96157981789487,1.2027939289555603,2.3497047424316406,quaia,0.3597112280082704,Gaussian_photometric_redshift_average,10.068512437873835,1241490155521686272,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1116660,J145015.54-044738.8,DESI J222.5647-04.7941,additional,imaging_one_gaia,222.56475088442184,-4.794104454368031,222.5644518346482,-4.793830663956035,1.4568543655856603,0.9966757388363734,desi,0.0,fixed_spectroscopic_redshift,11.982445141704899,6337494037914440320,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:60044,J145016.58+151124.8,145016.57+151124.8,additional,imaging_one_gaia,222.56906871615,15.190220282414566,222.56932620533527,15.190232068316709,0.8955798000094658,0.939,sdss,0.0,fixed_spectroscopic_redshift,7.258009778403146,1186198155302189824,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1115316,J150031.42-064624.9,2248m061o0001121,additional,imaging_one_gaia,225.13092819171084,-6.773596061890298,225.1311350185109,-6.773917980006464,1.3746791287867823,1.4830009937286377,quaia,0.04779786180496215,Gaussian_photometric_redshift_average,11.93108285296908,6333766934014375808,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:49320,J150045.72+065639.1,DESI J225.1905+06.9441,additional,imaging_one_gaia,225.19050660045613,6.944184421958034,225.1902977109195,6.943880154441152,1.3255421007983454,0.9666969884831036,desi,0.0,fixed_spectroscopic_redshift,10.82251493020817,1160220887426521088,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:149781,J150307.25+410630.5,150307.25+410630.5,additional,imaging_one_gaia,225.78022394408268,41.10848457798559,225.77978439796007,41.10870120569412,1.4246607431736829,1.838671078019791,desi,0.0,fixed_spectroscopic_redshift,12.3165707567602,1393020381295549440,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1117963,J150325.78-011041.7,DESI J225.8573-01.1782,additional,imaging_one_gaia,225.8573974495359,-1.1782405701507184,225.85766959835055,-1.178096625273939,1.108155740726227,1.58549012395725,desi,0.0,fixed_spectroscopic_redshift,9.63003762902412,6340704032047121408,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:244186,J151039.06+471754.1,151039.05+471754.1,additional,imaging_one_gaia,227.6627455494392,47.29837148116519,227.66252585519337,47.298082979018666,1.168932444572087,2.018,sdss,0.0,fixed_spectroscopic_redshift,10.017074655182904,1588031348442172672,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:244044,J151429.48+465230.4,151429.47+465230.4,additional,imaging_one_gaia,228.6228390058517,46.87511848307875,228.62231401705117,46.87531379405879,1.4708939966829588,2.128335475921631,sdss,0.0,fixed_spectroscopic_redshift,12.517568853115705,1587784194548287872,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:842945,J152530.03+033137.5,DESI J231.3751+03.5270,additional,imaging_one_gaia,231.37513070905413,3.527070991383789,231.37550527135812,3.5272399210908105,1.4768916291112761,3.373229929733682,desi,0.0,fixed_spectroscopic_redshift,11.207527650811922,4422146603395114240,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:91103,J153536.50+303251.5,153536.49+303251.5,additional,imaging_one_gaia,233.90208349352565,30.54765207029599,233.9017003706923,30.547567751806685,1.2259856171918972,0.630729856232728,desi,0.0,fixed_spectroscopic_redshift,8.633500645455435,1273994914695382912,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:148419,J153611.09+415607.5,153611.09+415607.4,additional,imaging_one_gaia,234.04622108502744,41.93541029846416,234.04659408638463,41.93560559206672,1.2215190377797889,0.4697194993495941,sdss,0.0,fixed_spectroscopic_redshift,7.429182939901124,1390291672609705472,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:74903,J154029.31+260923.0,DESI J235.1221+26.1563,additional,imaging_one_gaia,235.1221429621259,26.156375199818385,235.12188975681875,26.15606270386811,1.391054490496218,1.591402808049398,desi,0.0,fixed_spectroscopic_redshift,12.088522121837304,1223111784304286464,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:64315,J154145.80+163447.7,DESI J235.4408+16.5799,additional,imaging_one_gaia,235.4408299224072,16.5799303650513,235.44049760539153,16.58011827475863,1.3312812378760326,2.400776679592514,desi,0.0,fixed_spectroscopic_redshift,11.09741828344232,1196990720922281472,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:90546,J154353.42+295304.0,DESI J235.9726+29.8844,additional,imaging_one_gaia,235.97260061826273,29.884438715508228,235.97299867115703,29.88437189840109,1.2655196787707388,1.712570841502023,desi,0.0,fixed_spectroscopic_redshift,10.982954870592785,1273010095873270656,,False,False,True,False,one_gaia,,False,3.0,unclassified,,,
joint:imagery:846249,J154701.00+054721.0,DESI J236.7541+05.7891,additional,imaging_one_gaia,236.75415070573428,5.789174147898317,236.7544819003315,5.789151771522247,1.1889516406938248,1.538573753976542,desi,0.0,fixed_spectroscopic_redshift,10.329171738495717,4429457084408637824,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:73204,J155042.38+233547.4,DESI J237.6765+23.5965,additional,imaging_one_gaia,237.67658308253985,23.596508427799133,237.6768663530989,23.59628863540786,1.2244945635944675,2.160908672606511,desi,0.0,fixed_spectroscopic_redshift,10.397457186025024,1219357982886793216,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:138413,J155132.23+342321.5,155132.22+342321.5,additional,imaging_one_gaia,237.88429761501448,34.389317567598006,237.88456614424203,34.389060725537604,1.2212041783537773,1.83542137087478,desi,0.0,fixed_spectroscopic_redshift,10.558967638408983,1371729850452443520,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:73752,J155526.37+263755.8,155526.36+263755.7,additional,imaging_one_gaia,238.85987753601435,26.632156312123215,238.86003256944124,26.631840141423787,1.2427548056563804,1.546,sdss,0.0,fixed_spectroscopic_redshift,10.797425077649727,1220419325142456192,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:144478,J155617.62+391509.7,DESI J239.0734+39.2527,additional,imaging_one_gaia,239.0734302166563,39.2527066079957,239.07372563955911,39.25301181883191,1.373137500112509,1.413732915613188,desi,0.0,fixed_spectroscopic_redshift,11.890496965478127,1382635116014255232,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:116627,J155730.81+324800.3,DESI J239.3783+32.8000,additional,imaging_one_gaia,239.37839238616488,32.80008195874846,239.37861041235223,32.800338330794204,1.1345011589868947,1.008691818335114,desi,0.0,fixed_spectroscopic_redshift,9.356952209701204,1323304781385291264,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:67513,J160000.56+210543.8,160000.56+210543.8,additional,imaging_one_gaia,240.002343277479,21.09549495570478,240.00205382438816,21.095746903620416,1.329599696458283,1.225,sdss,0.0,fixed_spectroscopic_redshift,11.356378525067635,1204409160240446720,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:65731,J160808.28+190513.6,160808.26+190513.6,additional,imaging_one_gaia,242.0344852371143,19.0871139804204,242.03418019021356,19.087186347462783,1.069994297701196,2.506211919273071,desi,0.0,fixed_spectroscopic_redshift,8.839194663956365,1200184256742037376,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:264061,J161758.13+664920.7,2449p666o0022767,additional,imaging_one_gaia,244.49220685368803,66.82241839833583,244.49154289833675,66.82270263048935,1.3899721237692635,2.211327314376831,quaia,0.06409074722290042,Gaussian_photometric_redshift_average,11.760189831005828,1642570110181286784,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:119783,J162343.49+341307.1,DESI J245.9311+34.2186,additional,imaging_one_gaia,245.93119744461697,34.21865018725816,245.93157256862952,34.2184061953894,1.4207445012121138,1.764341760527279,desi,0.0,fixed_spectroscopic_redshift,12.313968180062108,1328750185737572736,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:862971,J162420.29+145913.2,2457p151o0012458,additional,imaging_one_gaia,246.08455635581055,14.987007263576022,246.08480982902353,14.986699845244337,1.4148422445025262,1.7328511476516724,quaia,0.07124225061416622,Gaussian_photometric_redshift_average,12.273166495818144,4464085795105598976,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:106975,J162831.74+263116.7,DESI J247.1322+26.5212,additional,imaging_one_gaia,247.13225910655663,26.5212953706212,247.1319690487571,26.521098091826467,1.1736068016341872,2.487628388235668,desi,0.0,fixed_spectroscopic_redshift,9.7108959169188,1304292541713577856,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:104212,J163208.38+221839.2,163208.38+221839.1,additional,imaging_one_gaia,248.03492336028668,22.310885707126207,248.03529246271145,22.310656066724444,1.4814209165829242,1.953511823773217,desi,0.0,fixed_spectroscopic_redshift,12.740158852627621,1298006122638962432,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:119215,J163230.01+351125.7,163230.00+351125.6,additional,imaging_one_gaia,248.12502235091804,35.190477387346256,248.1247425968583,35.19082397401238,1.4947247054561013,1.670218202713032,desi,0.0,fixed_spectroscopic_redshift,12.98196985807419,1327723718616620416,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:830704,J163429.34-013554.2,DESI J248.6222-01.5984,additional,imaging_one_gaia,248.62226795088665,-1.5984018681958028,248.62193614982183,-1.5983947683768276,1.194292586197595,0.7974374154650214,desi,0.0,fixed_spectroscopic_redshift,9.21515030368344,4358318789467106688,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:879422,J164709.17+184428.5,DESI J251.7882+18.7412,additional,imaging_one_gaia,251.78820298814537,18.741244121072217,251.78843952910725,18.740921674174412,1.4134198770914328,2.241321294041942,desi,0.0,fixed_spectroscopic_redshift,11.932078465427642,4562740094383416448,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:880673,J164837.05+221139.0,DESI J252.1543+22.1941,additional,imaging_one_gaia,252.15438422397872,22.194176836722804,252.1547146320459,22.194231891698365,1.1190316724625726,1.763947734094807,desi,0.0,fixed_spectroscopic_redshift,9.699054444568837,4565765465050947456,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:878124,J170648.28+180248.5,DESI J256.7011+18.0468,additional,imaging_one_gaia,256.70114688317176,18.046808363812847,256.70150114872996,18.04663612743874,1.361945504674151,1.305241982761093,desi,0.0,fixed_spectroscopic_redshift,11.71854521437098,4560065188756595968,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:884734,J170934.07+280251.0,DESI J257.3919+28.0475,additional,imaging_one_gaia,257.39196524154613,28.047501900356476,257.3923664977447,28.047506993868325,1.2750066541126803,1.13634028363014,desi,0.0,fixed_spectroscopic_redshift,10.767587136577843,4575060049156154752,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:881391,J171951.92+205532.1,DESI J259.9663+20.9255,additional,imaging_one_gaia,259.96632581030354,20.925596627118203,259.9663279377406,20.925252515938183,1.238820902823722,1.637029730095572,desi,0.0,fixed_spectroscopic_redshift,10.763495541265343,4567230633014449664,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:875099,J172656.89+184638.7,DESI J261.7370+18.7774,additional,imaging_one_gaia,261.7370573355779,18.777408089813967,261.73698745792984,18.77702919516219,1.3846580644883941,2.74450260960461,desi,0.0,fixed_spectroscopic_redshift,11.19138589525193,4553615861563034240,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:876608,J173311.05+220144.4,DESI J263.2960+22.0290,additional,imaging_one_gaia,263.296022197757,22.029012927217703,263.2959325442373,22.0286550812612,1.3225320743160072,1.928556500973903,desi,0.0,fixed_spectroscopic_redshift,11.388127224829317,4556748610709694848,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:894804,J174709.44+335738.7,DESI J266.7893+33.9607,additional,imaging_one_gaia,266.7893266568054,33.96075349381471,266.78886302355244,33.96088343749867,1.4612694086508953,1.25845231473928,desi,0.0,fixed_spectroscopic_redshift,12.523134183061307,4607500486899167744,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:129595,J175817.29+463544.4,DESI J269.5720+46.5956,additional,imaging_one_gaia,269.5720505510965,46.59566830006476,269.5723028813008,46.59531313677061,1.4228161102147752,1.462094152068864,desi,0.0,fixed_spectroscopic_redshift,12.34198322629985,1350713686416428928,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:333845,J181434.94+633743.0,2741p636o0022819,additional,imaging_one_gaia,273.6455896170601,63.62860901482038,273.64492833004147,63.62885408767569,1.377161672324104,1.898944616317749,quaia,0.050056247501373385,Gaussian_photometric_redshift_average,11.875337213145686,2160851308509103488,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1184522,J201936.06-402437.6,3046m409o0025451,additional,imaging_one_gaia,304.9002383419661,-40.410438972909304,304.90062296890335,-40.41015486233594,1.468904797475486,1.281667709350586,quaia,0.04787079265594474,Gaussian_photometric_redshift_average,12.614777160228325,6692528820721113984,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1132154,J203036.51-622224.1,3063m621o0010616,additional,imaging_one_gaia,307.6521177024026,-62.37335760813065,307.6517055819627,-62.37371337587861,1.4538422171102494,2.1232657432556152,quaia,0.060328160514831586,Gaussian_photometric_redshift_average,12.376663046450215,6429999180975267328,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1140088,J203708.34-511137.2,3099m515o0021275,additional,imaging_one_gaia,309.2847427573442,-51.19367071208612,309.2843866833595,-51.19372543432502,0.8271346126958152,1.631081223487854,quaia,0.0952662219619751,Gaussian_photometric_redshift_average,7.186900310013092,6474825930737330560,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1218719,J204554.02-091049.5,DESI J311.4750-09.1804,additional,imaging_one_gaia,311.47509775912533,-9.180421434870448,311.4753192565357,-9.180598341640454,1.012542933005303,2.317514865867585,desi,0.0,fixed_spectroscopic_redshift,8.49780778991092,6903166970536594432,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1181492,J204640.01-430348.9,3114m425o0002400,additional,imaging_one_gaia,311.66671969471753,-43.063581132603026,311.6671275236568,-43.06352848521782,1.089266330683796,1.2539807558059692,quaia,0.04893759681701659,Gaussian_photometric_redshift_average,9.331092137418516,6676984578163160704,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:281198,J210048.33+014018.0,DESI J315.2013+01.6716,additional,imaging_one_gaia,315.20138154443947,1.671666565645999,315.2011166551625,1.671567403973485,1.0178496794985812,1.732763121328269,desi,0.0,fixed_spectroscopic_redshift,8.829440540849033,1729857383373108096,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1163226,J210943.57-402937.5,3164m409o0034741,additional,imaging_one_gaia,317.43152536739416,-40.49373832707962,317.43132377241227,-40.49410753461033,1.4391785912899184,1.377992868423462,quaia,0.255252671585083,Gaussian_photometric_redshift_average,12.441237401697116,6581766110985766528,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1162325,J212453.55-433149.9,3204m440o0021280,additional,imaging_one_gaia,321.22312930379036,-43.53051617883852,321.2234232843115,-43.53074532183724,1.1265998644517186,1.5954266786575315,quaia,0.08999474077224734,Gaussian_photometric_redshift_average,9.790352276725287,6577162627599839616,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:473938,J213315.94+061804.1,3235p060o0020089,additional,imaging_one_gaia,323.3164297645155,6.301145209092512,323.3161414195698,6.301000121837505,1.156444209330461,1.98007071018219,quaia,0.07847816583633416,Gaussian_photometric_redshift_average,9.931294486876,2699788576517984128,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1127623,J214507.82-630118.6,3269m637o0026382,additional,imaging_one_gaia,326.2825689302935,-63.02182627117494,326.2820902740058,-63.02200073132732,1.002760681410373,1.1335434913635254,quaia,0.06762567695617672,Gaussian_photometric_redshift_average,8.464892559320422,6402831867856098560,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1208732,J215005.21-105153.7,DESI J327.5217-10.8649,additional,imaging_one_gaia,327.52170630745985,-10.86490912981269,327.521423210804,-10.864802249913383,1.0722897878608417,1.000789289056778,desi,0.0,fixed_spectroscopic_redshift,8.827899171481379,6845094236690802816,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1159589,J215237.54-454049.1,3280m455o0029159,additional,imaging_one_gaia,328.1564114674876,-45.6803134867817,328.15660469133593,-45.68066555798247,1.3574361986749093,2.308729887008667,quaia,0.5056730413436888,Gaussian_photometric_redshift_average,11.40024712458591,6564654828134728832,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1207690,J215415.76-125511.7,3289m137o0023860,additional,imaging_one_gaia,328.56567955288585,-12.9199110586526,328.56578519248336,-12.920302783408252,1.4581115312434834,2.086,quaia,0.3222825042915344,Gaussian_photometric_redshift_average,12.443322102177033,6840804487780347008,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1127010,J220013.96-644319.6,3285m652o0024246,additional,imaging_one_gaia,330.0581464137181,-64.72211031928342,330.05857492582624,-64.72185431311058,1.1328314576348868,0.8584005832672119,quaia,0.18166604417800908,Gaussian_photometric_redshift_average,8.950274451392504,6399402044412354560,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:465199,J221751.29+001146.5,221751.29+001146.4,additional,imaging_one_gaia,334.4637235646708,0.1962607727660209,334.4640056375805,0.1960428322192432,1.2832486487240409,1.489967080122291,desi,0.0,fixed_spectroscopic_redshift,11.139344783849719,2679097520029836416,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:291934,J222009.36+194925.6,3344p196o0018044,additional,imaging_one_gaia,335.03900733806125,19.82378473694123,335.03901511129754,19.823396777175077,1.3969032379312805,1.7935773134231567,quaia,0.20581970691680906,Gaussian_photometric_redshift_average,12.0963055333583,1778394190310543616,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:464714,J222102.78-003044.5,222102.78-003044.4,additional,imaging_one_gaia,335.26158415322686,-0.5123559742802237,335.26144407288723,-0.5126118544058677,1.050161222103438,2.723250973669509,desi,0.0,fixed_spectroscopic_redshift,8.504965649841612,2677863730544406784,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:477583,J222519.34+075535.6,DESI J336.3305+07.9265,additional,imaging_one_gaia,336.33059766476873,7.926552145451854,336.33086692462587,7.926435023730248,1.0485806412325474,1.081989753523998,desi,0.0,fixed_spectroscopic_redshift,8.77702630309946,2710530500179228544,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:483153,J223153.65+104858.1,3384p106o0015694,additional,imaging_one_gaia,337.9735320180544,10.81614629124307,337.97319602026244,10.815984920267685,1.3225261439514064,2.9696714878082275,quaia,0.1423399999999999,Gaussian_photometric_redshift_average,10.457159194248183,2729406636631576064,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:456329,J223835.87+010506.0,223835.86+010506.0,additional,imaging_one_gaia,339.6494477073733,1.0850000378330829,339.6498478642911,1.0848896793113336,1.4940960835079977,2.115816482875656,desi,0.0,fixed_spectroscopic_redshift,12.72565920158608,2654623662506258560,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1148487,J224718.53-504330.1,3414m500o0000632,additional,imaging_one_gaia,341.827210966735,-50.72502158173152,341.82692178439476,-50.72464916916795,1.4939093970031299,1.3021113872528076,quaia,0.05303980112075812,Gaussian_photometric_redshift_average,12.850892143839717,6513968815268228224,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:526185,J224915.82+203524.2,224915.82+203524.2,additional,imaging_one_gaia,342.3159220708638,20.59006921494365,342.3156992912514,20.589870451082525,1.037147644009889,1.111223595173032,desi,0.0,fixed_spectroscopic_redshift,8.724688124665755,2835329566762035584,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:440114,J225926.22-120643.1,DESI J344.8592-12.1119,additional,imaging_one_gaia,344.859236535558,-12.111967981062383,344.8592416539377,-12.111580174332236,1.396220467297462,1.129049604146548,desi,0.0,fixed_spectroscopic_redshift,11.778293214724298,2603862474826710784,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:529463,J230014.50+253755.8,230014.50+253755.7,additional,imaging_one_gaia,345.0604154598832,25.632163946630335,345.0600416838187,25.631996134096102,1.355271072524442,1.187986969947815,sdss,0.0,fixed_spectroscopic_redshift,11.526202722829323,2843765913323637632,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1145686,J230455.46-520705.6,3456m515o0002732,additional,imaging_one_gaia,346.23109044648095,-52.11821127339929,346.23131157436137,-52.117904173932246,1.2087985727400912,1.8165943622589111,quaia,0.07390609849929797,Gaussian_photometric_redshift_average,10.45907574362448,6500894247624467072,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:455377,J230556.46+013757.1,230556.46+013757.0,additional,imaging_one_gaia,346.4852659068006,1.632523030981696,346.4849478825275,1.6327057561752147,1.3200068413893227,2.922201567700303,desi,0.0,fixed_spectroscopic_redshift,10.48647294098521,2652335681888159744,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:519163,J231132.70+160005.9,231132.70+160005.8,additional,imaging_one_gaia,347.88626069677287,16.001638018183858,347.8858752008808,16.00182606181777,1.4959485664316197,1.702,sdss,0.0,fixed_spectroscopic_redshift,12.985569062796323,2817408283143852032,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1143848,J231229.60-580812.9,3489m576o0003248,additional,imaging_one_gaia,348.12332707488997,-58.136906377917065,348.1240853975792,-58.13692156382016,1.4421594767646724,0.9450276494026184,quaia,0.06710383544921872,Gaussian_photometric_redshift_average,11.707136627292705,6492445668996307968,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:457699,J231732.34+022408.5,231732.33+022408.5,additional,imaging_one_gaia,349.38474235952094,2.402355741555154,349.3844158051763,2.402549756646803,1.3665413020738788,1.9675203561782837,sdss,0.0,fixed_spectroscopic_redshift,11.743523760105964,2658050496652424832,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:519450,J231854.15+172936.3,DESI J349.7256+17.4934,additional,imaging_one_gaia,349.72564548157067,17.493406987418442,349.7259388962651,17.493249042300487,1.1568262365179005,0.4563393081100602,desi,0.0,fixed_spectroscopic_redshift,6.9233403152020125,2818063660793398272,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:369476,J233357.61-094047.6,DESI J353.4900-09.6798,additional,imaging_one_gaia,353.4900496287381,-9.679878460659031,353.4897430732356,-9.679958223285157,1.1251449746779565,2.155411207463684,desi,0.0,fixed_spectroscopic_redshift,9.557504582885484,2437230766083109888,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:493652,J233532.02+062030.6,233532.00+062030.5,additional,imaging_one_gaia,353.8833960276609,6.341821977150534,353.8833648385799,6.342210650917987,1.403668514259494,0.5959831601624671,desi,0.0,fixed_spectroscopic_redshift,9.635265518894206,2756606011682323200,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:450048,J233542.26-025350.0,DESI J353.9260-02.8972,additional,imaging_one_gaia,353.92607914765006,-2.897220156697863,353.92593535786244,-2.8973561529565357,0.7120146790363272,1.012674238459106,desi,0.0,fixed_spectroscopic_redshift,5.87768656265592,2639632817893560064,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:450137,J234509.51-023439.5,DESI J356.2896-02.5776,additional,imaging_one_gaia,356.2896224459674,-2.5776372827856653,356.2893462014465,-2.5777257663319832,1.0432923163824706,1.716009304428006,desi,0.0,fixed_spectroscopic_redshift,9.053657544120401,2639839182482423680,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:499848,J234850.87+160128.0,DESI J357.2119+16.0244,additional,imaging_one_gaia,357.21196611105734,16.024446040981097,357.21183595282366,16.02479901811319,1.348165343987339,1.698284723207517,desi,0.0,fixed_spectroscopic_redshift,11.703578845639449,2771839436047059968,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1142295,J235036.37-641605.7,3567m637o0002176,additional,imaging_one_gaia,357.65153632167704,-64.26824726054832,357.6520324124742,-64.2680594660244,1.0287216272700965,0.7798490524291992,quaia,0.11095925260543821,Gaussian_photometric_redshift_average,7.877087770600486,6485463735800149376,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:494683,J235331.91+090923.3,DESI J358.3829+09.1564,additional,imaging_one_gaia,358.3829498505584,9.156469467509163,358.3825600400183,9.1564082756088,1.4028405325869566,0.6393769156546586,desi,0.0,fixed_spectroscopic_redshift,9.937859867935435,2759117674196923904,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:521161,J235407.73+204052.0,235407.72+204051.8,additional,imaging_one_gaia,358.5322120044126,20.681100748765093,358.5319983850939,20.680935792894463,0.9328935078587075,1.7038860321044922,sdss,0.0,fixed_spectroscopic_redshift,8.097672092454753,2822630452275358848,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:486485,J235831.23+035702.2,235831.22+035702.1,additional,imaging_one_gaia,359.6301265110086,3.9505975866918983,359.6298181432272,3.950735544813555,1.2137486837431035,1.265787578667453,desi,0.0,fixed_spectroscopic_redshift,10.408941603107037,2740371241461485824,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,


==> anc/columns.csv <==
column,unit,description
candidate_id,,Stable identifier linking the system to the automatic score audits.
system_name,,J-coordinate name from the adopted primary ICRS position; RA seconds rounded to two decimals and Dec seconds to one.
original_system_name,,Unmodified name or native catalogue identifier in the automatic catalogue.
tier,,main: two distinct Gaia detections; additional: one-Gaia imaging selection.
selection_route,,"All selecting routes, separated by semicolons: gaia_resolved, gaia_unresolved, imaging_one_gaia or imaging_two_gaia."
primary_ra_deg,deg,"Adopted primary right ascension, ICRS."
primary_dec_deg,deg,"Adopted primary declination, ICRS."
secondary_ra_deg,deg,"Adopted secondary right ascension, ICRS."
secondary_dec_deg,deg,"Adopted secondary declination, ICRS."
separation_arcsec,arcsec,Angular component separation from the automatic catalogue.
redshift,,"Adopted system redshift; a shared component redshift is an assumption, not confirmation."
redshift_catalogue,,Catalogue supplying the adopted redshift.
adopted_redshift_error_used,,Additional redshift uncertainty used in scoring; zero for spectroscopic redshifts.
redshift_treatment,,Fixed spectroscopic redshift or marginalisation over a photometric redshift uncertainty.
projected_separation_kpc,kpc,Projected separation assuming both components share the adopted redshift; Planck18 cosmology.
primary_gaia_source_id,,"Exact Gaia DR3 identifier of the primary, stored as text."
secondary_gaia_source_id,,Exact Gaia DR3 identifier of the secondary; blank when absent.
selected_by_resolved,,True when selected by the resolved Gaia-neighbour route.
selected_by_unresolved,,True when selected by the unresolved Gaia-neighbour route.
selected_by_imaging,,True when selected by the imaging search.
selected_by_both_searches,,True when selected by both Gaia-neighbour and imaging searches.
imaging_selection_route,,one_gaia or two_gaia for imaging selections; blank otherwise.
secondary_pm_significance,,"Secondary Gaia proper-motion significance, when measured."
secondary_pm_missing,,True when a two-Gaia system has no usable secondary proper-motion significance.
n_psf_components_within_aperture,,"Number of Tractor PSF sources inside the imaging search aperture, when available."
literature_class,,"dual_agn, lens, uncertain or unclassified; literature identifications are not new confirmations."
literature_reference_ids,,Identifiers of the matching records in the literature comparison catalogues.
literature_author_year,,Author/year labels for literature classifications.
literature_publication_urls,,Source-paper links for literature classifications.


==> anc/final_candidates.csv <==
candidate_id,system_name,original_system_name,tier,selection_route,primary_ra_deg,primary_dec_deg,secondary_ra_deg,secondary_dec_deg,separation_arcsec,redshift,redshift_catalogue,adopted_redshift_error_used,redshift_treatment,projected_separation_kpc,primary_gaia_source_id,secondary_gaia_source_id,selected_by_resolved,selected_by_unresolved,selected_by_imaging,selected_by_both_searches,imaging_selection_route,secondary_pm_significance,secondary_pm_missing,n_psf_components_within_aperture,literature_class,literature_reference_ids,literature_author_year,literature_publication_urls
joint:one_arcsecond:QSO_CNT1_GT1_000001,J000251.21+130915.8,DESI J000.7133+13.1543,main,gaia_resolved,0.7133553850583184,13.154378425966474,0.7131745972569787,13.154477462345968,0.7271615362940999,1.9386114169016715,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,6.258336132792498,2767073190579655424,2767073194876253312,True,False,False,False,,,True,,unclassified,,,
joint:imagery:367145,J000751.02-085037.2,DESI J001.9625-08.8436,additional,imaging_one_gaia,1.9625783580722311,-8.843654383093327,1.962998854131976,-8.843671496577356,1.4970574154779384,1.713895784402098,desi,0.0,fixed_spectroscopic_redshift,12.992012354689292,2429416330785494272,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:953705,J001846.89-514420.0,0047m515o0010214,additional,imaging_one_gaia,4.695379047372507,-51.73889144306341,4.695738442814234,-51.73864482410644,1.1958914928719424,1.3773573637008667,quaia,0.059352500438690114,Gaussian_photometric_redshift_average,10.337751052148112,4972650364364010752,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:415649,J002215.36+000121.6,002215.35+000121.6,additional,imaging_one_gaia,5.563980722781938,0.0226726308512244,5.564043166379004,0.0229384875033571,0.983129362480815,1.608420844660813,desi,0.0,fixed_spectroscopic_redshift,8.54335517961024,2545284687187369984,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:414857,J002304.44+000515.0,002304.43+000514.9,additional,imaging_one_gaia,5.768480999138509,0.0875057955153624,5.76870059640055,0.0872899874805737,1.1084022523855834,1.807189003393167,desi,0.0,fixed_spectroscopic_redshift,9.593614732227005,2543785468723330816,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000008,J002348.32+230935.5,0065p227o0019974,main,gaia_resolved;imaging_two_gaia,5.951347677458813,23.159863483928223,5.951286548999197,23.16012300624799,0.9559373710850981,2.7849040031433105,QUAIA_G20_V1,0.4592808694458008,Gaussian_photometric_redshift_average,7.696509408142782,2800892312824658176,2800892317119038208,True,False,True,True,two_gaia,2.2655246258115387,False,2.0,unclassified,,,
joint:imagery:509399,J002553.80+183255.1,002553.79+183255.0,additional,imaging_one_gaia,6.474174981939057,18.54863977540044,6.473949737959117,18.548411992783464,1.1240176863397933,0.4345428445275111,desi,0.0,fixed_spectroscopic_redshift,6.541723086885165,2794181104302253056,,False,False,True,False,one_gaia,,False,3.0,unclassified,,,
joint:imagery:957577,J002615.77-410824.1,0059m409o0008901,additional,imaging_one_gaia,6.565728772430054,-41.140028278367645,6.565312642434381,-41.14019867739278,1.2841878083560345,1.4168896675109863,quaia,0.04960262670516968,Gaussian_photometric_redshift_average,11.121719388659388,4993876848653355648,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:492891,J002926.22+112249.5,DESI J007.3592+11.3804,additional,imaging_one_gaia,7.359252568655596,11.380427047754695,7.359414510728961,11.380124546980635,1.229867017799488,2.679201356502515,desi,0.0,fixed_spectroscopic_redshift,10.001677341721498,2754557930757431424,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000010,J002942.86-694729.7,0083m697o0014784,main,gaia_unresolved,7.428578150365587,-69.791594393332,7.428923048980549,-69.79183635671968,0.9709363678587882,0.788,QUAIA_G20_V1,0.1448024724864959,Gaussian_photometric_redshift_average,7.461399742475813,4702617043089060480,4702617038796723072,False,True,False,False,,,True,,unclassified,,,
joint:imagery:509677,J003156.72+180043.0,003156.73+180043.0,additional,imaging_one_gaia,7.986352897198057,18.01195290827526,7.986759127333662,18.011971136800017,1.3923051010454497,1.7297725677490234,sdss,0.0,fixed_spectroscopic_redshift,12.078566917154193,2794804939712235392,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:514679,J003210.77+224303.1,DESI J008.0448+22.7175,additional,imaging_one_gaia,8.044878246467126,22.71753254948801,8.045309351184976,22.717526545676684,1.4317377284192394,2.782746040569603,desi,0.0,fixed_spectroscopic_redshift,11.5296950572336,2805840424386769536,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000011,J003250.14-105357.7,003250.12-105357.6,main,gaia_resolved,8.208900490003622,-10.899358231585156,8.208718625241143,-10.899317521649088,0.6593955452917899,2.440757,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.478167705118641,2425515023012078976,2425515027307138048,True,False,False,False,,,True,,dual_agn,folder:J0032-1053,Scialpi et al. (2026),https://doi.org/10.1051/0004-6361/202558548; https://arxiv.org/abs/2610.10687
joint:imagery:909506,J003530.92-650600.9,0104m652o0015526,additional,imaging_one_gaia,8.878828554179682,-65.10024952602372,8.877961787583413,-65.10038579822938,1.4023743271198792,1.708308219909668,quaia,0.04166818094253544,Gaussian_photometric_redshift_average,12.171751981959819,4708123736623165184,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:406706,J003802.71-042504.6,003802.71-042504.6,additional,imaging_one_gaia,9.511296852324568,-4.41793358606534,9.511060116991963,-4.418234249872324,1.3760750721848987,1.479065499454609,desi,0.0,fixed_spectroscopic_redshift,11.942043496783775,2527575746751559424,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:406253,J003808.38-061212.4,DESI J009.5349-06.2034,additional,imaging_one_gaia,9.534919434896578,-6.203446170120801,9.53457012859738,-6.203369225916997,1.280459717147198,3.077198047374075,desi,0.0,fixed_spectroscopic_redshift,10.015955820832632,2526696171809062272,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000012,J003900.90+164345.6,DESI J009.7537+16.7293,main,gaia_resolved,9.753749406076745,16.729340885567535,9.753693202895748,16.729584029089093,0.8965072251617998,1.384100161034202,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.752472421990098,2782235013545146880,2782235009250426240,True,False,False,False,,0.5526813849281523,False,,unclassified,,,
joint:imagery:420254,J003921.42+040805.6,003921.42+040805.6,additional,imaging_one_gaia,9.839256172171462,4.134877788265819,9.8388884686467,4.135015655923175,1.410494537135747,1.161190517715021,desi,0.0,fixed_spectroscopic_redshift,11.9541057471326,2554138676368628736,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000013,J004127.46-020332.4,004127.45-020332.4,main,gaia_resolved,10.36440194143336,-2.0590007091290854,10.364256892819382,-2.0589351855642586,0.5726748041540162,1.844394564628601,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,4.949809302376317,2530167677910203520,2530167677911969280,True,False,False,False,,,True,,unclassified,,,
joint:imagery:504552,J004241.05+185424.2,DESI J010.6710+18.9067,additional,imaging_one_gaia,10.67104370695732,18.90672265248335,10.671247574115762,18.906402617604943,1.345169536759971,2.547555070374336,desi,0.0,fixed_spectroscopic_redshift,11.071811023221057,2783179592818246656,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:958549,J004527.94-393734.0,0116m394o0009058,main,imaging_two_gaia,11.366402110535056,-39.62612409508738,11.366696607824856,-39.626345816447625,1.1418944703020204,1.8611817359924316,quaia,0.48681301996231086,Gaussian_photometric_redshift_average,9.862998554481452,4999447421235905408,4999447421236508800,False,False,True,False,two_gaia,0.6397035939991198,False,2.0,lens,Ducourant2026:J0045-3937:B-A; Lemon2023:J0045-3937; lemon_2023:J0045-3937,Ducourant et al. (2026); Lemon et al. (2022); Lemon et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1093/mnras/stac3721
joint:imagery:349424,J004722.96-245225.8,0115m243o0002150,additional,imaging_one_gaia,11.845647698660338,-24.87382976205634,11.8457459123878,-24.87401425885881,0.7375908223265337,1.1794363260269165,quaia,0.053296630382537846,Gaussian_photometric_redshift_average,6.266257926199761,2345555857380503296,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:419572,J004813.05+051129.9,DESI J012.0543+05.1916,additional,imaging_one_gaia,12.054371406813347,5.191626276693372,12.054140060794724,5.191310713454029,1.406595786530396,2.791105626006162,desi,0.0,fixed_spectroscopic_redshift,11.318133593169213,2552830910366632192,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000018,J004929.80-725550.4,0145m727o0020171,main,gaia_unresolved,12.37418281063839,-72.93065278262193,12.373240665058203,-72.93066646920533,0.9967873019042783,0.305,QUAIA_G20_V1,0.1270115707206726,Gaussian_photometric_redshift_average,4.634777844044162,4688954747883336192,4688954752149921408,False,True,False,False,,,True,,unclassified,,,
joint:imagery:353977,J005027.84-174010.6,0126m182o0018743,main,imaging_two_gaia,12.61599888365162,-17.669605488730372,12.615931011167342,-17.66921419755363,1.4277577297524027,1.6032251975946237,quaia,0.2682502692604065,Gaussian_photometric_redshift_average,12.407330596192171,2369490546185041280,2369490546185699328,False,False,True,False,two_gaia,1.2128697596274889,False,2.0,lens,Ducourant2026:HE0047-1756:A-B,Ducourant et al. (2026),https://arxiv.org/abs/2603.12810
joint:imagery:964102,J005330.68-314018.3,0141m319o0014776,additional,imaging_one_gaia,13.377840749424822,-31.67173974446843,13.37803869638564,-31.672024753489467,1.1918724331480277,2.744591474533081,quaia,0.07375999999999983,Gaussian_photometric_redshift_average,9.633130343259582,5030829093705485952,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:959276,J005608.76-332610.6,0143m334o0011567,additional,imaging_one_gaia,14.036519603280857,-33.43628442419707,14.036689797991416,-33.43601238566609,1.1047765269422887,1.3885374069213867,quaia,0.09284945217132579,Gaussian_photometric_redshift_average,9.555595576465263,5003465242882246784,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000021,J005717.08-155154.6,0140m152o0000944,main,gaia_resolved,14.321149082189354,-15.865165377929513,14.321143071455031,-15.865392672159311,0.8185239158656282,2.6246109008789062,QUAIA_G20_V1,0.1202874707794188,Gaussian_photometric_redshift_average,6.690243276659572,2371361983695995264,2371361983694924288,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000023,J005809.53+252435.5,0150p257o0007537,main,gaia_resolved,14.539691773660245,25.409869794612728,14.539667383767004,25.410099118793863,0.8293678078753303,2.585988998413086,QUAIA_G20_V1,0.3509423871040344,Gaussian_photometric_redshift_average,6.802797652331836,2805243565667391488,2805243565666760448,True,False,False,False,,1.67393774795263,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000026,J010045.03-335711.0,0143m334o0002268,main,gaia_resolved,15.187628784946348,-33.953042379663785,15.18762091535708,-33.9532662968668,0.8064444019476266,0.8715583682060242,QUAIA_G20_V1,0.0569537442779541,Gaussian_photometric_redshift_average,6.400776730094532,5003145937835443456,5003145937834154112,True,False,False,False,,1.445081615631628,False,,unclassified,,,
joint:imagery:513945,J010150.71+243023.4,010150.71+243023.4,additional,imaging_one_gaia,15.461310288184826,24.50650101238271,15.460964798448083,24.50675747690185,1.4605526254081813,1.0456515550613403,sdss,0.0,fixed_spectroscopic_redshift,12.141392945328507,2804192565694710272,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:383325,J010415.45-065626.1,DESI J016.0643-06.9405,additional,imaging_one_gaia,16.064384225963774,-6.940586378290094,16.0642947372839,-6.940294390225021,1.0987275505964444,1.957277290332593,desi,0.0,fixed_spectroscopic_redshift,9.447154606243945,2476118568211853696,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:956524,J010611.80-400534.6,0174m394o0001105,additional,imaging_one_gaia,16.54917353283834,-40.092941112486024,16.548789212960504,-40.09314948548743,1.2972892607331399,3.2143852710723877,quaia,0.09894152233123799,Gaussian_photometric_redshift_average,10.006959634234558,4988081421649621376,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:553627,J011229.01+251815.2,011229.00+251815.2,additional,imaging_one_gaia,18.12087759596674,25.30423558035205,18.121083694338207,25.303987928795824,1.1156967727953522,1.6616719961166382,sdss,0.0,fixed_spectroscopic_redshift,9.69116917448997,294367884418426112,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000028,J011323.55-022635.2,0181m031o0019299,main,gaia_resolved,18.348118681434627,-2.4431055580819225,18.348161261624895,-2.443253444283887,0.5539803081631712,0.500454306602478,QUAIA_G20_V1,0.0570966147613525,Gaussian_photometric_redshift_average,3.486764606309542,2531819311878644096,2531819110016003328,True,False,False,False,,,True,,unclassified,,,
joint:imagery:386608,J011825.46-023202.0,011825.45-023201.9,additional,imaging_one_gaia,19.6060804850535,-2.53387513713166,19.606416575008172,-2.533710229062638,1.3466616320331573,1.7501983642578125,sdss,0.0,fixed_spectroscopic_redshift,11.676508871216793,2483731689801784704,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:963706,J011840.37-311542.7,0194m319o0021688,main,imaging_two_gaia,19.668213791952155,-31.26185936997539,19.6678899996004,-31.261832788569897,1.0009896365772921,1.7025971412658691,quaia,0.22870712270736693,Gaussian_photometric_redshift_average,8.688980059405798,5028693124864660608,5028693124865872640,False,False,True,False,two_gaia,0.6690258072163814,False,2.0,unclassified,,,
joint:imagery:437337,J011905.25+161522.8,011905.25+161522.8,additional,imaging_one_gaia,19.771893021363184,16.25633053029144,19.77217920645527,16.256157388857066,1.1690957578050905,1.922223304369586,desi,0.0,fixed_spectroscopic_redshift,10.070039457812577,2591714554967034496,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:423034,J012051.54+024449.5,012051.53+024449.4,additional,imaging_one_gaia,20.214735302190103,2.747075395218764,20.21507472745679,2.7472529151168374,1.3777147381146013,1.841596995450058,desi,0.0,fixed_spectroscopic_redshift,11.909342822862449,2559582220998715904,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000033,J012127.23-092904.7,012127.22-092904.9,main,gaia_resolved,20.363440738958055,-9.484642317526104,20.363537167271534,-9.484780053311322,0.6025788976351127,1.474366,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.228752731585838,2471176370819815424,2471176370819148800,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000034,J012237.70-134422.6,DESI J020.6570-13.7395,main,gaia_resolved;imaging_two_gaia,20.65709910747271,-13.739598016023756,20.656818720272504,-13.739576080313109,0.9836852204166913,1.4269279983539669,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,8.522638757878548,2455548531017809920,2455548531018652288,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000035,J012402.11-633443.7,0198m637o0015914,main,gaia_resolved;imaging_two_gaia,21.008783695833344,-63.57881712084135,21.00931269986545,-63.57876378133003,0.868884993884817,0.7577451467514038,QUAIA_G20_V1,0.2735573816299438,Gaussian_photometric_redshift_average,6.585697976226412,4712205265519507456,4712205265520179712,True,False,True,True,two_gaia,1.6616736098898246,False,2.0,uncertain,Lemon2023:J0124-6334,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:imagery:546570,J012417.94+214905.5,012417.93+214905.4,additional,imaging_one_gaia,21.07473858185673,21.818182364687928,21.074960930391097,21.818536016249457,1.474150783796307,1.063,sdss,0.0,fixed_spectroscopic_redshift,12.296074544276873,289490141599904256,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:381622,J012516.12-101229.0,DESI J021.3174-10.2082,main,imaging_two_gaia,21.317169726765385,-10.208066542835343,21.31744499724414,-10.208219250819097,1.119557270492415,1.217646112713891,desi,0.0,fixed_spectroscopic_redshift,9.554688994908984,2470843528033614080,2470843528034134528,False,False,True,False,two_gaia,0.7950050554477347,False,2.0,uncertain,Lemon2023:J0125-1012,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:imagery:384259,J012649.67-065101.9,DESI J021.7069-06.8505,additional,imaging_one_gaia,21.706948037892193,-6.850540266219361,21.70690285963741,-6.850931510447705,1.4177057771718484,2.586559364955419,desi,0.0,fixed_spectroscopic_redshift,11.62797385777393,2478373529121790336,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:386610,J013021.48-044106.0,013021.48-044105.9,additional,imaging_one_gaia,22.58948504496087,-4.684992114265804,22.58917341379381,-4.684796760428451,1.3209069924176744,3.638,sdss,0.0,fixed_spectroscopic_redshift,9.751641259845401,2483737500892617600,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000038,J013339.01-081019.1,DESI J023.4125-08.1719,main,gaia_resolved,23.41253807301978,-8.171979933644767,23.412456985564653,-8.171864507616885,0.5061232900643029,1.4676344683646163,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,4.390979079219828,2477235500227056768,2477235504522386048,True,False,False,False,,,True,,unclassified,,,
joint:imagery:422671,J013434.71+021211.8,013434.70+021211.6,additional,imaging_one_gaia,23.644609403552497,2.2032663382256485,23.645009716940272,2.2033042536547085,1.4465171522015607,1.35949444770813,sdss,0.0,fixed_spectroscopic_redshift,12.491816224625632,2558926602830941184,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:960180,J013903.79-381248.4,0246m379o0007595,main,imaging_two_gaia,24.76579168380848,-38.213446837689915,24.76553124064104,-38.21313136982738,1.353690581807329,1.1372108459472656,quaia,0.09433089391708371,Gaussian_photometric_redshift_average,11.433562753887923,5008828660602781440,5008828660603959040,False,False,True,False,two_gaia,1.147041415164746,False,2.0,unclassified,,,
joint:imagery:384720,J014319.96-053617.4,DESI J025.8331-05.6048,additional,imaging_one_gaia,25.83317468769643,-5.6048343170741095,25.832903222194695,-5.604548655948624,1.4154588568790027,1.48504438409143,desi,0.0,fixed_spectroscopic_redshift,12.28561578543277,2479503346041267328,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:375421,J014429.74-141107.8,DESI J026.1239-14.1855,additional,imaging_one_gaia,26.12392713711646,-14.185500346722977,26.12421300807419,-14.185591376843629,1.0501934684183192,2.418570208527388,desi,0.0,fixed_spectroscopic_redshift,8.741263653332714,2453173998218293120,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000043,J014613.39+291548.7,014613.39+291548.7,main,gaia_unresolved,26.555776869690163,29.263536390330987,26.55596783268488,29.26368099469848,0.7941522644742286,1.0951119661331177,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.662643383024389,302385145251256832,302385149545352704,False,True,False,False,,,True,,unclassified,,,
joint:imagery:429016,J014630.62+093739.1,DESI J026.6275+09.6275,additional,imaging_one_gaia,26.627582264725923,9.6275348087949,26.627715261811453,9.62724346833822,1.1501578035681728,0.7550516529553082,desi,0.0,fixed_spectroscopic_redshift,8.706375161781075,2572447743994391168,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000044,J014635.20-651047.6,0279m652o0014201,main,gaia_resolved,26.646654902290464,-65.17989499850569,26.64681077081994,-65.18016444429047,0.9981933700002968,1.039513240002715,QUAIA_G20_V1,0.0742621626281738,Gaussian_photometric_redshift_average,8.287525598062915,4698925329719243648,4698925329720190336,True,False,False,False,,1.2210246869809318,False,,uncertain,Lemon2023:J0146-6510,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:imagery:951339,J014819.50-421725.6,0262m425o0015934,additional,imaging_one_gaia,27.081269307075832,-42.2904345552861,27.08092374660643,-42.29027477159579,1.085241433637915,2.987028121948242,quaia,0.4108992907333373,Gaussian_photometric_redshift_average,8.566130527494384,4959186118630221824,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:396342,J014935.44-034747.6,014935.44-034747.5,additional,imaging_one_gaia,27.397677695820153,-3.7965542148335,27.397905698910535,-3.7962452135967046,1.3813837210731335,2.484914501740677,desi,0.0,fixed_spectroscopic_redshift,11.432824792056051,2504310596103758464,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:400534,J015338.22+035513.1,015338.22+035513.1,additional,imaging_one_gaia,28.409270698346567,3.920309716835959,28.409517032966132,3.920246467387352,0.9135605695603545,3.106,sdss,0.0,fixed_spectroscopic_redshift,7.125223368416324,2512880705126818048,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1345272,J015417.02+203117.6,015417.02+203117.6,additional,imaging_one_gaia,28.570922863766235,20.521554772122247,28.571292026508715,20.521533286268753,1.2470501384372437,1.7277562618255615,sdss,0.0,fixed_spectroscopic_redshift,10.818966659524554,97040731604349440,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:399963,J015508.84+022200.1,015508.84+022200.1,additional,imaging_one_gaia,28.786836283220985,2.366707592920924,28.78722085316104,2.3667949801405443,1.4185934830594622,1.3423810005187988,sdss,0.0,fixed_spectroscopic_redshift,12.237841168985199,2511683130805658752,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:428510,J020521.79+104644.1,DESI J031.3407+10.7789,main,imaging_two_gaia,31.340783118956107,10.77891069112846,31.340884550636297,10.779273840931133,1.355658393266004,2.293086573783861,desi,0.0,fixed_spectroscopic_redshift,11.399275958870666,2571217837159428352,2571217841454457088,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:imagery:986957,J020915.44-151837.5,DESI J032.3143-15.3104,additional,imaging_one_gaia,32.31433450767832,-15.310413338549584,32.31457481523884,-15.310206089977536,1.1193249754931307,2.381621158767243,desi,0.0,fixed_spectroscopic_redshift,9.345403382534046,5148205262800833536,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:391020,J021150.00-035520.0,021150.00-035519.8,additional,imaging_one_gaia,32.95833548891124,-3.922223918648699,32.95837770693189,-3.921810052866436,1.497612584535591,1.9968425035476685,sdss,0.0,fixed_spectroscopic_redshift,12.849220696559284,2493043763015215488,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:952051,J021337.27-401555.1,0336m409o0025268,additional,imaging_one_gaia,33.40528211200261,-40.26529876413399,33.40542968875681,-40.2649655727198,1.2661439616779464,3.7165215015411377,quaia,0.1114200000000003,Gaussian_photometric_redshift_average,9.271096239259874,4963292107365294848,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000053,J021630.57-555812.6,0346m561o0017742,main,gaia_resolved,34.12737327598295,-55.9701744639013,34.1275147148161,-55.97033272764109,0.6370324151650617,1.0268776416778564,QUAIA_G20_V1,0.2808764517974854,Gaussian_photometric_redshift_average,5.275022202653366,4742465539207707776,4742465543502816256,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000054,J021636.62+143046.0,DESI J034.1525+14.5127,main,gaia_resolved,34.15259378453167,14.512784773741412,34.152556211424326,14.512935946685088,0.5597547553461176,0.9771113491102028,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,4.58221600501585,75802328778751232,75802328779350784,True,False,False,False,,,True,,dual_agn,folder:J0216+1430,Zanchettin et al. (2026); Scialpi et al. (2026),https://doi.org/10.1051/0004-6361/202662412; https://arxiv.org/abs/2610.10687
joint:imagery:404340,J021817.06+083320.2,DESI J034.5711+08.5556,additional,imaging_one_gaia,34.571100872293066,8.555615861232699,34.57128159867563,8.55525220778806,1.4587020406733215,2.215202866331051,desi,0.0,fixed_spectroscopic_redshift,12.33819822917224,2521702361794668160,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:970574,J022120.33-293037.6,0347m303o0025751,main,imaging_two_gaia,35.33471052471232,-29.51045377170917,35.33464229121142,-29.510133101564247,1.1740388198255647,1.253434260783142,quaia,0.21147838890075688,Gaussian_photometric_redshift_average,10.05676011335685,5068115147911180672,5068115152206567040,False,False,True,False,two_gaia,1.5738136528924844,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000057,J022147.39+055509.3,DESI J035.4474+05.9192,main,gaia_resolved;imaging_two_gaia,35.44746805188464,5.91924189013037,35.4472402206795,5.9191647927428654,0.8617398135931557,1.5227449326062823,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.484943401788126,2517309267380314496,2517309267380850176,True,False,True,True,two_gaia,2.300293853845677,False,2.0,uncertain,Lemon2023:J0221+0555,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:imagery:388922,J022413.41-052725.0,022413.41-052724.8,additional,imaging_one_gaia,36.05586531275396,-5.456932026325343,36.05612327793087,-5.456732712654418,1.1702502141619129,3.768866744455914,desi,0.0,fixed_spectroscopic_redshift,8.522259271784577,2488749792151275264,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:349788,J022851.39+094742.1,DESI J037.2141+09.7950,additional,imaging_one_gaia,37.21411294246303,9.795039530260992,37.213767566493246,9.79523302955552,1.409408541406916,2.516038315890104,desi,0.0,fixed_spectroscopic_redshift,11.633028702831133,23475672764965760,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:981214,J023215.67-242938.8,0379m243o0008500,main,imaging_two_gaia,38.06528045781885,-24.494120002937223,38.06565563912264,-24.49432766882095,1.4386047715070154,2.1127254962921143,quaia,0.15932000000000002,Gaussian_photometric_redshift_average,12.255530844843157,5119328548402476288,5119328548401927936,False,False,True,False,two_gaia,1.8628402650997455,False,2.0,lens,Ducourant2026:J0232-2429:B-A; Lemon2023:J0232-2429,Ducourant et al. (2026); Lemon et al. (2022),https://arxiv.org/abs/2603.12810; https://doi.org/10.1093/mnras/stac3721
joint:one_arcsecond:QSO_CNT1_GT1_000060,J023237.88-582125.5,0374m591o0033040,main,gaia_resolved,38.1578151773678,-58.35709477764738,38.15773345612569,-58.35727526564285,0.6678363070722297,1.410935640335083,QUAIA_G20_V1,0.1753249209213256,Gaussian_photometric_redshift_average,5.7823464683954615,4738422295651445888,4738422295649927808,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000061,J023404.42-551606.6,0373m561o0034239,main,gaia_resolved;imaging_two_gaia,38.51843633916032,-55.268497748125085,38.51867815754888,-55.268339859136525,0.754369729401802,2.529002904891968,QUAIA_G20_V1,0.0687199999999998,Gaussian_photometric_redshift_average,6.219315084508111,4741252503004982272,4741252507299227776,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:912118,J023629.38-624715.2,0378m621o0001691,additional,imaging_one_gaia,39.12240463552518,-62.78755744692396,39.122495345773494,-62.78725036366664,1.1155401333925732,1.4453214406967163,quaia,0.07999337850570687,Gaussian_photometric_redshift_average,9.67145784502906,4724365383087385472,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:392832,J023719.86-014558.9,023719.85-014558.8,additional,imaging_one_gaia,39.33273555969863,-1.7663581947601186,39.33243270015067,-1.7660884446287914,1.4596741698333926,1.195446673110809,desi,0.0,fixed_spectroscopic_redshift,12.425441624438452,2496765472436568320,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000062,J023947.90-345253.3,0402m349o0012443,main,gaia_resolved,39.949600734293725,-34.881465854662395,39.94939981485831,-34.88163561529134,0.8517997456690051,1.996637940406799,QUAIA_G20_V1,0.059294711227417,Gaussian_photometric_redshift_average,7.308357940456698,5062097211535112704,5062097215833721344,True,False,False,False,,0.6172427448772064,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000064,J023955.30-504607.9,0405m515o0032102,main,gaia_unresolved,39.98042089079389,-50.76886211417796,39.98018753493255,-50.76888825955428,0.539582183849283,0.337,QUAIA_G20_V1,0.0817252119588851,Gaussian_photometric_redshift_average,2.6828049290588494,4745544210421910144,4745544210420254208,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000065,J024018.44-020850.9,DESI J040.0768-02.1474,main,gaia_resolved;imaging_two_gaia,40.07682092274073,-2.14746148684265,40.07667771921998,-2.1472417673544313,0.9439630445860755,1.0586721323563928,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.867190492795521,2495952422241873280,2495952422242417408,True,False,True,True,two_gaia,0.5101876780870397,False,2.0,unclassified,,,
joint:imagery:393749,J024137.47-000347.7,024137.46-000347.7,additional,imaging_one_gaia,40.40610775914807,-0.063263416332731,40.40592740089715,-0.0636021272515447,1.3814534821916569,2.031939808642929,desi,0.0,fixed_spectroscopic_redshift,11.828554390946588,2498696489732453248,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:982880,J024612.25-184505.7,0412m182o0003047,main,imaging_two_gaia,41.551023286609976,-18.751572630695303,41.55103350442865,-18.751294728407576,1.0010544047908316,1.8807719945907593,quaia,0.11819739982604982,Gaussian_photometric_redshift_average,8.63923123864151,5129319295167434496,5129319295167900800,False,False,True,False,two_gaia,0.48363371398920163,False,2.0,lens,Ducourant2026:J0246-1845:A-B,Ducourant et al. (2026),https://arxiv.org/abs/2603.12810
joint:imagery:911593,J024754.80-634924.2,0429m637o0011634,main,imaging_two_gaia,41.97832411607358,-63.823378254129295,41.97764146059406,-63.823095078013054,1.4881496189382073,0.817,quaia,0.6502002592086791,Gaussian_photometric_redshift_average,11.575486125765199,4721027124050409088,4721027128345329408,False,False,True,False,two_gaia,1.2961150539160777,False,2.0,lens,Ducourant2026:J0247-6349:B-A; Lemon2023:J0247-6349; lemon_2023:J0247-6349,Ducourant et al. (2026); Lemon et al. (2022); Lemon et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1093/mnras/stac3721
joint:imagery:393521,J025318.93+001559.4,025318.92+001559.3,additional,imaging_one_gaia,43.32886451236924,0.2665070461392196,43.32918084090328,0.2666279839913416,1.2191597570405879,1.374307935076195,desi,0.0,fixed_spectroscopic_redshift,10.537173693911875,2498253558345109760,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:393539,J025448.48+003337.3,025448.47+003337.2,additional,imaging_one_gaia,43.70199030711739,0.5603559048173834,43.70235839342102,0.5602335116237039,1.3963854964339457,2.695158224509855,desi,0.0,fixed_spectroscopic_redshift,11.338908365073609,2498288536558890624,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:911665,J025914.17-624750.1,0442m621o0001711,additional,imaging_one_gaia,44.80902877981805,-62.7972407950581,44.808250825872875,-62.79731926707151,1.3110792077183067,1.2869614362716677,quaia,0.1055847980308533,Gaussian_photometric_redshift_average,11.264410342044986,4721541111376873600,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:912833,J030125.30-545114.8,0459m546o0009379,additional,imaging_one_gaia,45.355406151943136,-54.854101286332266,45.35532457965627,-54.854477185841425,1.3637561637765983,1.1795074939727783,quaia,0.06519893047332759,Gaussian_photometric_redshift_average,11.585997740941913,4728706903532716032,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:999006,J031339.77-031017.9,DESI J048.4157-03.1716,additional,imaging_one_gaia,48.415715280176535,-3.1716313933077886,48.41564147308556,-3.171838814820166,0.7924457355771654,1.531187500728933,desi,0.0,fixed_spectroscopic_redshift,6.883865205942673,5183357607318116864,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000070,J031827.05+190559.7,0496p196o0027795,main,gaia_unresolved,49.61269829325521,19.099919479481233,49.61270151105106,19.099780823237975,0.4992824851559692,2.959827423095703,QUAIA_G20_V1,0.2026940589904786,Gaussian_photometric_redshift_average,3.951672179862827,59178979982109952,59178984277118208,False,True,False,False,,,True,,unclassified,,,
joint:imagery:977998,J031901.18-151900.6,DESI J049.7548-15.3164,main,imaging_two_gaia,49.754929324462005,-15.316821261768546,49.754833943070814,-15.316459799238691,1.342746757827871,0.6519879251931775,desi,0.0,fixed_spectroscopic_redshift,9.592362947161055,5106931898397121152,5106931898395921152,False,False,True,False,two_gaia,0.3923053998734227,False,2.0,unclassified,,,
joint:imagery:968031,J032320.75-331859.4,0503m334o0029293,additional,imaging_one_gaia,50.83643842716539,-33.316489531616405,50.836792895929634,-33.316724908360726,1.3620340880623798,3.200873851776123,quaia,0.04727999999999999,Gaussian_photometric_redshift_average,10.520922090460626,5053528545620503168,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:914324,J032525.27-491529.5,0510m500o0030932,additional,imaging_one_gaia,51.3552733482683,-49.258207972601326,51.355447472726816,-49.25852908686741,1.2262686231170095,1.529887318611145,quaia,0.07413455001831049,Gaussian_photometric_redshift_average,10.652244403558704,4737670603359209472,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:968271,J032606.79-312253.5,0511m319o0021555,main,imaging_two_gaia,51.52829064880495,-31.381534423765405,51.52869468946049,-31.38172978041418,1.4270971276107505,1.275,quaia,0.15192537546157847,Gaussian_photometric_redshift_average,12.248676607255277,5054924826605155072,5054924826603585024,False,False,True,False,two_gaia,1.3555616750127464,False,2.0,uncertain,Lemon2023:J0326-3122,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:imagery:913043,J032845.29-580018.5,0526m576o0007435,additional,imaging_one_gaia,52.18869009244228,-58.00515106861887,52.18917784181001,-58.00490775329625,1.277818334959475,2.299357652664185,quaia,0.07997999999999972,Gaussian_photometric_redshift_average,10.739485701043474,4730050884698910848,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:903682,J032915.21-652815.5,0524m652o0009786,additional,imaging_one_gaia,52.31336632369463,-65.47098376520347,52.31365180143774,-65.4707392805212,0.9781089737104994,1.5995535850524902,quaia,0.06284256179809566,Gaussian_photometric_redshift_average,8.499903116761567,4671320922072815360,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:968422,J033358.22-305207.0,0539m303o0003461,additional,imaging_one_gaia,53.49257540283847,-30.86859860291076,53.49215011293283,-30.86877514347233,1.4597762348760914,1.339044213294983,quaia,0.09993458271026612,Gaussian_photometric_redshift_average,12.590402008889749,5055742687162776704,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:932517,J033745.45-431209.0,0541m440o0031427,additional,imaging_one_gaia,54.43937655931706,-43.20248706461204,54.4392835933244,-43.202106135694464,1.392875178179971,1.6650623083114624,quaia,0.08519159532546994,Gaussian_photometric_redshift_average,12.098256052465237,4848375000320795264,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:614629,J034325.75+000238.5,DESI J055.8573+00.0440,additional,imaging_one_gaia,55.85730395882429,0.0440155600070842,55.857618621073755,0.0438777219413143,1.236701421328353,3.170120947420658,desi,0.0,fixed_spectroscopic_redshift,9.582852701806248,3263624289634896512,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:930137,J035051.46-461109.4,0567m470o0032542,main,imaging_two_gaia,57.714411193938226,-46.18595310625609,57.71472284718529,-46.185662251956664,1.3037294042976721,1.459434151649475,quaia,0.3074467323684693,Gaussian_photometric_redshift_average,11.308092826344252,4834883855209175296,4834883859503957760,False,False,True,False,two_gaia,,True,2.0,lens,Ducourant2026:J0350-4611:A-B; Lemon2023:J0350-4611,Ducourant et al. (2026); Lemon et al. (2022),https://arxiv.org/abs/2603.12810; https://doi.org/10.1093/mnras/stac3721
joint:imagery:595649,J035708.52-110035.6,DESI J059.2855-11.0099,additional,imaging_one_gaia,59.28550030623435,-11.00990010127872,59.285847306001195,-11.009999267992225,1.2771183819101928,1.893037984152656,desi,0.0,fixed_spectroscopic_redshift,11.015641814196309,3193174147237596032,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:978819,J040012.41-144716.5,DESI J060.0517-14.7879,additional,imaging_one_gaia,60.05171652221497,-14.787916298066802,60.05153754239306,-14.788164702425892,1.0898640656998455,1.11108813762759,desi,0.0,fixed_spectroscopic_redshift,9.167947383524758,5110190026228426112,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:938575,J040215.06-323733.4,0611m334o0026734,main,imaging_two_gaia,60.56275744938731,-32.62595666556116,60.5625583333295,-32.62602945658483,0.6581293841354645,0.5936739444732666,quaia,0.15646,Gaussian_photometric_redshift_average,4.509508190304414,4883452822861115776,4883452827156674176,False,False,True,False,two_gaia,1.3667210620312615,False,2.0,dual_agn,folder:J0402-3237,Scialpi et al. (2024); Scialpi et al. (2026),https://doi.org/10.1051/0004-6361/202347242; https://arxiv.org/abs/2610.10687
joint:one_arcsecond:QSO_CNT1_GT1_000075,J040732.89-370236.6,0615m364o0030940,main,gaia_resolved,61.88702993623876,-37.04348996600088,61.88724200745116,-37.04334987483819,0.7910024081891798,1.6982728242874146,QUAIA_G20_V1,0.1073062882232666,Gaussian_photometric_redshift_average,6.866784693434789,4845734145191349888,4845734145190097664,True,False,False,False,,2.589329623029427,False,,unclassified,,,
joint:imagery:975438,J040908.07-184937.2,DESI J062.2836-18.8269,additional,imaging_one_gaia,62.28362135409179,-18.82699873072616,62.28397149292912,-18.826776135839907,1.4371992216291514,1.800410253213617,desi,0.0,fixed_spectroscopic_redshift,12.442383099994897,5095872903069808896,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:594942,J042037.97-094856.2,DESI J065.1581-09.8156,additional,imaging_one_gaia,65.15819257394388,-9.815619137186964,65.15777560730803,-9.815588931396109,1.4830981561215162,2.097593786429095,desi,0.0,fixed_spectroscopic_redshift,12.647100462354356,3191670358928120320,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:974608,J042229.84-184627.5,DESI J065.6243-18.7743,additional,imaging_one_gaia,65.62435181416082,-18.774303072721622,65.62427992878465,-18.77462064656153,1.1692264822055296,1.554871206051608,desi,0.0,fixed_spectroscopic_redshift,10.159364502216745,5092399687572104192,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000082,J042237.55-142759.6,DESI J065.6564-14.4665,main,gaia_resolved;imaging_two_gaia,65.65644305947654,-14.46656895574161,65.65671250629522,-14.46664660332566,0.979966177011689,1.7779707715776545,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,8.49014570087333,3175938791370353280,3175938791371803264,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:904214,J042417.91-652356.8,0664m652o0041278,additional,imaging_one_gaia,66.07462068118798,-65.39912223778887,66.0741591691329,-65.39948601511446,1.4810203059727114,3.343613862991333,quaia,0.07428627735137949,Gaussian_photometric_redshift_average,11.273327433158546,4674863995216847616,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:922667,J042452.43-481016.9,0652m485o0023202,additional,imaging_one_gaia,66.21844234236431,-48.17135868303878,66.21889157437303,-48.17158510306614,1.351908334697525,1.7185741662979126,quaia,0.06176852781295783,Gaussian_photometric_redshift_average,11.731153713905465,4788683647920139392,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:920119,J043713.85-581942.0,0692m576o0000075,additional,imaging_one_gaia,69.30771949320987,-58.32834433193469,69.30742267598299,-58.32811384734684,1.0016199190567832,1.58849036693573,quaia,0.211960453529358,Gaussian_photometric_redshift_average,8.704252292216081,4774232938395803648,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:902457,J044021.13-654700.4,0699m652o0003493,additional,imaging_one_gaia,70.08804609646563,-65.78343149869761,70.08867007559923,-65.78373164207075,1.420037582362272,1.290924906730652,quaia,0.06404652557373047,Gaussian_photometric_redshift_average,12.20453920872368,4662827259174981248,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:927353,J044527.26-394323.9,0716m394o0038703,main,imaging_two_gaia,71.3635865865987,-39.723297203296,71.36402956310917,-39.723353532023474,1.243208344396232,0.7436141967773438,quaia,0.1373258104991913,Gaussian_photometric_redshift_average,9.35831491391586,4817797723687245568,4817797723688123392,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000092,J044630.17-694757.0,0711m697o0023189,main,gaia_unresolved,71.62568853291494,-69.7991665434539,71.6253404992334,-69.79894227602078,0.9159811078950348,1.0746301412582395,QUAIA_G20_V1,0.3011937853050231,Gaussian_photometric_redshift_average,7.6569131294713335,4655010418715917824,4655010418701179136,False,True,False,False,,0.4191277634507975,False,,unclassified,,,
joint:imagery:902514,J044949.93-642843.7,0733m652o0045695,additional,imaging_one_gaia,72.45804282666904,-64.47879717961317,72.45817330147655,-64.47856945840174,0.8444056003253276,2.095468282699585,quaia,0.06453153594970717,Gaussian_photometric_redshift_average,7.201650155903912,4663177591068467200,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000095,J045045.03-661601.2,0742m667o0035710,main,gaia_unresolved,72.6876324176104,-66.26700736913861,72.68792865585834,-66.26714050553518,0.643390161108561,0.5422659547997225,QUAIA_G20_V1,0.0943840415000915,Gaussian_photometric_redshift_average,4.220213263912821,4662920099201665280,4662920103481004928,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000096,J045158.93-644704.5,0733m652o0036797,main,gaia_resolved,72.99553425104635,-64.78458661727522,72.99517892753282,-64.78447171776618,0.6841577306024689,1.0747878551483154,QUAIA_G20_V1,0.0956719804000854,Gaussian_photometric_redshift_average,5.719209192941507,4663122340608709120,4663122344903818880,True,False,False,False,,,True,,unclassified,,,
joint:imagery:902757,J045204.30-625320.6,0726m637o0056773,additional,imaging_one_gaia,73.01792993349085,-62.88906576527592,73.0176343333679,-62.88878060528794,1.135359203923556,1.2817491292953491,quaia,0.03998634815216062,Gaussian_photometric_redshift_average,9.750395466864658,4664880906376365696,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000101,J045932.36-663726.2,0742m667o0025737,main,gaia_unresolved,74.88482708300761,-66.62394200927919,74.88441725281056,-66.62406222745047,0.727992604404505,2.2160255908966064,QUAIA_G20_V1,0.2215,Gaussian_photometric_redshift_average,6.157237938783295,4662099966617697536,4662099970905764480,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000104,J050410.54-652834.3,0768m652o0074894,main,gaia_unresolved,76.04389804908467,-65.47618671475243,76.04374484041819,-65.47644579658842,0.9603796612939887,1.0852030439689264,QUAIA_G20_V1,0.270393658657074,Gaussian_photometric_redshift_average,8.043345171384802,4663765765362112896,4663765765380582656,False,True,False,False,,2.6939348862259376,False,,unclassified,,,
joint:imagery:927691,J051048.25-391637.6,0774m394o0019524,additional,imaging_one_gaia,77.70102422235338,-39.27710873253368,77.70128938265128,-39.27685866915,1.1646598941698192,2.4253644943237305,quaia,0.07051999999999992,Gaussian_photometric_redshift_average,9.688471382717815,4820041169789065856,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000107,J051410.91-332622.3,0791m334o0013374,main,gaia_resolved;imaging_two_gaia,78.54543833745792,-33.43952144943965,78.54537817114581,-33.4396937180788,0.6459688944157613,1.286,QUAIA_G20_V1,0.253227038269043,Gaussian_photometric_redshift_average,5.549531381320896,4826116113268202112,4826116113266112768,True,False,True,True,two_gaia,1.1018401021962847,False,2.0,lens,Ducourant2026:HE0512-3329:B-A,Ducourant et al. (2026),https://arxiv.org/abs/2603.12810
joint:imagery:557434,J051905.65-190443.7,0800m197o0025544,additional,imaging_one_gaia,79.77356184739102,-19.078809559435964,79.77324480719432,-19.0787859971992,1.0819806687838518,1.414968967437744,quaia,0.08087278160095224,Gaussian_photometric_redshift_average,9.36975219854411,2969491941223469568,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000112,J052027.99-351058.0,0804m349o0036057,main,gaia_resolved,80.1166418705924,-35.18276499385425,80.1167681699196,-35.18296816531703,0.8204081516513978,2.1400530338287354,QUAIA_G20_V1,0.0739,Gaussian_photometric_redshift_average,6.976282986717973,4822679898912036480,4822679898913224064,True,False,False,False,,1.4537306339533724,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000113,J052323.73-673029.7,0791m682o0049497,main,gaia_unresolved,80.84889547970245,-67.50824825347313,80.8481934062566,-67.50818194996044,0.9959110060432139,0.782,QUAIA_G20_V1,0.1735929182529449,Gaussian_photometric_redshift_average,7.633155431346318,4658846034944683136,4658846034944683008,False,True,False,False,,2.635176991823803,False,,unclassified,,,
joint:imagery:925624,J052611.33-393346.5,0812m394o0011911,main,imaging_two_gaia,81.54718871748771,-39.562904082241324,81.54673921406038,-39.563087826164846,1.412040844484661,0.807,quaia,0.08754620407104491,Gaussian_photometric_redshift_average,10.938943670443376,4807486087029366784,4807486091324924288,False,False,True,False,two_gaia,2.3496138400964863,False,2.0,lens,Ducourant2026:J0526-3933:B-A; Lemon2023:J0526-3933; lemon_2023:J0526-3933,Ducourant et al. (2026); Lemon et al. (2022); Lemon et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1093/mnras/stac3721
joint:one_arcsecond:QSO_CNT1_GT1_000114,J052833.40-714211.3,0810m712o0060445,main,gaia_unresolved,82.13917953501318,-71.70314141761129,82.1394865323347,-71.70297251781884,0.7000691082920397,2.4184961318969727,QUAIA_G20_V1,0.095105133781433,Gaussian_photometric_redshift_average,5.827047095202308,4651698316041283072,4651698316019678976,False,True,False,False,,,True,,unclassified,,,
joint:imagery:549340,J053510.60-255048.8,0833m258o0037574,main,imaging_two_gaia,83.79415429691166,-25.84687518433934,83.79424524936385,-25.847218827790687,1.2717269148874364,2.035404920578003,quaia,0.645255596857071,Gaussian_photometric_redshift_average,10.886783565812266,2909104842775889152,2909104842778453376,False,False,True,False,two_gaia,2.943653753749207,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000128,J055159.64-660214.7,0890m667o0070529,main,gaia_unresolved,87.99848220600808,-66.03740344952031,87.99887234520531,-66.03722101802722,0.8698915162540208,1.9324203729629517,QUAIA_G20_V1,0.4167639993286133,Gaussian_photometric_redshift_average,7.489070597944894,4659798177665490048,4659798177653558016,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000132,J055750.20-663627.7,0890m667o0030676,main,gaia_unresolved,89.45915108291119,-66.6077012578976,89.45892270668693,-66.60786866926402,0.6853981525424552,1.1766630411148071,QUAIA_G20_V1,0.1419878611564635,Gaussian_photometric_redshift_average,5.820776929697753,4659718768036958976,4659718772312556672,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000134,J060158.95-720701.5,0924m727o0044782,main,gaia_unresolved,90.49562444578122,-72.11709616042022,90.49517889251749,-72.11693005502877,0.7747123294642461,1.4161373376846311,QUAIA_G20_V1,0.0843017605400084,Gaussian_photometric_redshift_average,6.7091930149313805,5278226734737839488,5278226734746141312,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000138,J061258.80-672008.9,0927m667o0002899,main,gaia_unresolved,93.2449920614198,-67.33580087013397,93.24546109822528,-67.3359549584853,0.8550109188886753,2.259066343307495,QUAIA_G20_V1,0.0965800000000001,Gaussian_photometric_redshift_average,7.208341323582612,5283221167536515328,5283221167529667072,False,True,False,False,,,True,,unclassified,,,
joint:imagery:1025894,J061617.84-522133.4,0936m531o0036660,additional,imaging_one_gaia,94.07433274783436,-52.35926506052754,94.07404805270735,-52.35892480417528,1.37557639903007,2.0068745613098145,quaia,0.04634016513824457,Gaussian_photometric_redshift_average,11.795461596667867,5549024491470076288,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000163,J071943.80+525553.0,1109p530o0014443,main,gaia_resolved,109.9324816105265,52.93138469665472,109.93240099250552,52.93155743093761,0.645982056890579,0.4296242715036135,QUAIA_G20_V1,0.1009707378721236,Gaussian_photometric_redshift_average,3.7348055283951784,986525370526178176,986525370524534016,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000165,J072115.03+682213.2,DESI J110.3126+68.3703,main,gaia_unresolved,110.3126094805367,68.37032318283134,110.31254742822082,68.37049265844435,0.6156436541814719,2.7655749474831395,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,4.965902031667,1108329646607130752,1108329646607130880,False,True,False,False,,2.997426212150677,False,,unclassified,,,
joint:imagery:32168,J074407.64+623044.5,1168p620o0023299,additional,imaging_one_gaia,116.03184277257844,62.51237287791114,116.03205249446712,62.51235940497326,0.3518343300858435,0.694795270880954,quaia,0.07510766918182371,Gaussian_photometric_redshift_average,2.580244473211687,1088082513643457664,,False,False,True,False,one_gaia,0.5766923324761274,False,2.0,unclassified,,,
joint:imagery:1334609,J074653.09+440351.2,074653.04+440351.3,main,imaging_two_gaia,116.7211893141351,44.06422022838289,116.7208228524933,44.0643645785308,1.0810604245810476,2.005641719736291,desi,0.0,fixed_spectroscopic_redshift,9.270662632032137,925907232901783296,925907232900521472,False,False,True,False,two_gaia,0.3905270624149989,False,2.0,lens,Ducourant2026:SDSS0746+4403:B-A; Shen2023:J0746+4403,Ducourant et al. (2026); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.3847/1538-4357/aca662
joint:one_arcsecond:QSO_CNT1_GT1_000176,J074800.55+314648.0,074800.55+314647.7,main,gaia_resolved,117.00227692679036,31.779998205918268,117.0023074763609,31.779855632613128,0.52170896455627,1.408317,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,4.516613516882804,881592413176016128,881592413177182720,True,False,False,False,,1.9697660627707785,False,,unclassified,,,
joint:imagery:1333761,J074900.68+422127.7,074900.68+422127.7,additional,imaging_one_gaia,117.2528250900747,42.35769834696612,117.25288476747474,42.35772001996989,0.17689236316909604,1.1728278398513794,sdss,0.0,fixed_spectroscopic_redshift,1.5015179888574528,924075339154468736,,False,False,True,False,one_gaia,0.6563343238925857,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000178,J074943.42+464335.2,074943.42+464335.2,main,gaia_resolved,117.43090648667248,46.72643691335579,117.4311182086852,46.72653319221779,0.6269873178140909,1.327,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.40332497467278,927385831226960000,927385835521777280,True,False,False,False,,,True,,unclassified,,,
joint:imagery:1324831,J075754.81+343858.1,075754.81+343858.1,additional,imaging_one_gaia,119.47838749030312,34.64948595820333,119.47819437829456,34.64914343244642,1.3592628034774146,1.952309479442829,desi,0.0,fixed_spectroscopic_redshift,11.690334252658237,906376981519045120,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000183,J080037.66+461258.0,080037.62+461257.9,main,gaia_unresolved,120.15692180365846,46.216106677486685,120.15658027379156,46.21603901778734,0.8849282157667575,0.239,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,3.4555461445439173,932410328784069632,932410328784362880,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000184,J080357.67+390823.1,DESI J120.9904+39.1396,main,gaia_unresolved,120.9902864833248,39.13974333686763,120.99049486568518,39.13996288927172,0.9814555400385272,2.9737090127894072,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.757209702712663,921013100488279168,921013100487291392,False,True,False,False,,,True,,lens,Ducourant2026:J0803+3908:A-C; Ducourant2026:J0803+3908:B-A; Ducourant2026:J0803+3908:B-C; lemon_2023:J0803+3908,Ducourant et al. (2026); Lemon et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1093/mnras/stac3721
joint:imagery:1324736,J080505.53+355049.5,080505.62+355049.4,main,imaging_two_gaia,121.2730381525238,35.84709617868665,121.27342529712531,35.84707912261468,1.1313933268767487,1.66904,sdss,0.0,fixed_spectroscopic_redshift,9.826532574753287,906166841653748224,906166841654637568,False,False,True,False,two_gaia,2.1860918084769323,False,2.0,dual_agn,folder:J0805+3550,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:imagery:1186565,J080623.61+200631.3,080623.70+200631.8,main,imaging_two_gaia,121.59838658229587,20.108694565722367,121.59877695772131,20.108884834762726,1.4868578571283397,1.540307,sdss,0.0,fixed_spectroscopic_redshift,12.917516737091297,670520540383145728,670520540382618496,False,False,True,False,two_gaia,1.6845458473218453,False,2.0,lens,Ducourant2026:SDSS0806+2006:B-A; Inada_2010_SQLS_DR5:J0806+2006; Inada_2012_SQLS_DR7:J0806+2006; Shen2023:J0806+2006; inada_2010:J0806+2006; inada_2012:J0806+2006; shen_2023:J0806+2006,Ducourant et al. (2026); Inada et al. (2010); Inada et al. (2012); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/140/2/403; https://doi.org/10.1088/0004-6256/143/5/119; https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:one_arcsecond:QSO_CNT1_GT1_000190,J081036.09+572715.9,081036.08+572715.8,main,gaia_resolved,122.65037154881772,57.454409264596585,122.65058005402936,57.454164874895,0.9680482527055778,1.148988,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,8.190367222574162,1083116809894884480,1083116814190384000,True,False,False,False,,,True,,unclassified,,,
joint:imagery:1161464,J081108.38+181518.9,DESI J122.7849+18.2552,additional,imaging_one_gaia,122.78490861834575,18.255249068776664,122.7853089666562,18.255332879906184,1.4015770456837395,1.548764971775556,desi,0.0,fixed_spectroscopic_redshift,12.177631979234446,657329699382773248,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1336267,J081145.81+454747.3,081145.80+454747.2,additional,imaging_one_gaia,122.9408774514911,45.79646680973422,122.94057080848005,45.79618508716214,1.2731784045580161,1.067,sdss,0.0,fixed_spectroscopic_redshift,10.627767674176022,929488509776471296,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1332580,J081202.37+422730.2,081202.36+422730.1,additional,imaging_one_gaia,123.00986715178556,42.45839061668078,123.00977658013686,42.45805612203142,1.2279732421238265,1.681489983791319,desi,0.0,fixed_spectroscopic_redshift,10.66334015789794,921825777020250240,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1335612,J081257.84+433100.1,081257.84+433100.0,additional,imaging_one_gaia,123.24098181873534,43.51668274846778,123.24114957955268,43.51630717418803,1.4212308397267364,0.6910479969894616,desi,0.0,fixed_spectroscopic_redshift,10.400340992286964,928074370319948928,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1205316,J082115.30+261457.3,1250p257o0020588,main,imaging_two_gaia,125.3137317381557,26.249261879330785,125.31331617148643,26.249398668737253,1.4292770707430469,1.524868369102478,quaia,0.17792962764739995,Gaussian_photometric_redshift_average,12.41486888307816,682869121114236288,682869121113541504,False,False,True,False,two_gaia,2.899567597370501,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000204,J082341.08+241805.7,082341.07+241805.4,main,gaia_resolved;imaging_two_gaia,125.92116891379284,24.301570317019564,125.9211555274714,24.301394801462447,0.6333806436763154,1.814,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.480810610639041,679072919780579200,679072919779489408,True,False,True,True,two_gaia,1.5269636739490484,False,2.0,uncertain,Chen2025:J0823+2418; Ducourant2026:J0823+2418:B-A; Inada_2010_SQLS_DR5:J0823+2418; chen_2025:J0823+2418; inada_2010:J0823+2418; shen_2023:J0823+2418,Chen et al. (2025); Ducourant et al. (2026); Inada et al. (2010); Shen et al. (2023),https://arxiv.org/abs/2409.16351; https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/140/2/403; https://arxiv.org/html/2409.16351v2; https://arxiv.org/html/2208.04979
joint:imagery:1230641,J082549.67+292005.8,082549.67+292005.8,additional,imaging_one_gaia,126.45697684315512,29.33494104142898,126.45740850572857,29.33507097933525,1.433204600751616,1.534979043187392,desi,0.0,fixed_spectroscopic_redshift,12.450632891912703,707570435810147584,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000206,J083502.65+682828.5,DESI J128.7610+68.4745,main,gaia_resolved;imaging_two_gaia,128.7610378499259,68.47459626324712,128.76115639531787,68.47433603654217,0.9498124711357885,0.7359540060346065,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.122300094239648,1094265411123643008,1094265415418779520,True,False,True,True,two_gaia,1.2565797629599191,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000210,J084129.77+482548.5,084129.77+482548.3,main,gaia_unresolved,130.37404617610525,48.43013479611764,130.37417633919029,48.43005444844197,0.42466424736274316,2.948,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,3.365039590715499,1014867649257251712,1014867653552257024,False,True,False,False,,,True,,uncertain,Chen2025:J0841+4825; chen_2025:J0841+4825; gross_2025:J0841+4825; shen_2023:J0841+4825,Chen et al. (2025); Gross et al. (2025); Shen et al. (2023),https://arxiv.org/abs/2409.16351; https://arxiv.org/html/2409.16351v2; https://doi.org/10.3847/1538-4357/ade671; https://arxiv.org/html/2208.04979
joint:imagery:572599,J084233.80+025935.5,DESI J130.6408+02.9932,main,imaging_two_gaia,130.6408415595921,2.993204275620517,130.6410847337523,2.99348818375137,1.3449565587900434,1.328683480007872,desi,0.0,fixed_spectroscopic_redshift,11.592067831525023,3079278383416263424,3079278387710486144,False,False,True,False,two_gaia,2.2193370566248793,False,2.0,unclassified,,,
joint:imagery:1177252,J084409.12+224045.2,084409.11+224045.2,additional,imaging_one_gaia,131.03798963295324,22.679231170858923,131.0376702177807,22.679028772218235,1.2870875533150554,1.974678,sdss,0.0,fixed_spectroscopic_redshift,11.05647339295563,665322732304683136,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000212,J084710.40-001302.5,084710.40-001302.6,main,gaia_resolved,131.79334744852125,-0.2173528101452501,131.79349676224516,-0.2175755695619364,0.9654178785293597,0.627638,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.78385501026528,3075010083571493376,3075010079276385920,True,False,False,False,,,True,,dual_agn,folder:J0847-0013,Inada et al. (2008); Pfeifle et al. (2025),https://doi.org/10.1088/0004-6256/135/2/496; https://doi.org/10.3847/1538-4365/adf845
joint:imagery:1230157,J084718.65+304428.9,084718.64+304428.7,additional,imaging_one_gaia,131.82771983822536,30.74136324220286,131.82727373216574,30.74131249867853,1.3923508191136758,0.8565612056810854,desi,0.0,fixed_spectroscopic_redshift,10.993494077190498,706599257805564800,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1059386,J084944.48+041340.4,DESI J132.4353+04.2278,additional,imaging_one_gaia,132.43533875999194,4.2278812351541,132.43492955294394,4.227902089617822,1.4710535364493948,1.726377511609966,desi,0.0,fixed_spectroscopic_redshift,12.762755886586557,581443571497177984,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1234941,J084949.79+335629.4,084949.79+335629.3,additional,imaging_one_gaia,132.4574588866213,33.94149090854062,132.45708562526806,33.94125095516496,1.4102979819420722,1.720811367034912,sdss,0.0,fixed_spectroscopic_redshift,12.237214298227753,716190984929077120,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:40736,J085712.14+765423.9,1350p772o0009277,main,imaging_two_gaia,134.30060264574558,76.90665246298701,134.2990584597076,76.90661374253521,1.267034675433563,2.1029133796691895,quaia,0.183797419166565,Gaussian_photometric_redshift_average,10.800879743974885,1125670285006193024,1125670280711392000,False,False,True,False,two_gaia,2.3582373482799617,False,2.0,unclassified,,,
joint:imagery:1062257,J085909.28+080335.7,085909.27+080335.6,additional,imaging_one_gaia,134.7886513403304,8.059906027210262,134.78830873896965,8.059926310538275,1.223362856626183,2.533,sdss,0.0,fixed_spectroscopic_redshift,10.082300670501267,585033129069899648,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000223,J090710.48+000321.7,DESI J136.7936+00.560,main,gaia_resolved,136.79365514433985,0.0560304847908505,136.7937320116136,0.0557686751899836,0.9822977128904189,1.299620675774127,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,8.448265849610964,3842934499335828608,3842934495041380608,True,False,False,False,,,True,,lens,Ducourant2026:J0907+0003:A-B,Ducourant et al. (2026),https://arxiv.org/abs/2603.12810
joint:one_arcsecond:QSO_CNT1_GT1_000225,J090958.73-074904.4,DESI J137.4946-07.8178,main,gaia_resolved;imaging_two_gaia,137.4946928473835,-7.817878928809783,137.49446644611717,-7.817851774800734,0.8133647935563852,1.07743740616102,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,6.8025982633749615,5744279374103317632,5744279378398163840,True,False,True,True,two_gaia,1.852734114918746,False,2.0,uncertain,Lemon2023:J0909-0749,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:one_arcsecond:QSO_CNT1_GT1_000227,J091150.62+240545.7,091150.63+240545.7,main,gaia_unresolved,137.96091707746453,24.096034434535923,137.9610861306439,24.096052915066753,0.5595296222113776,2.479,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,4.633245511169264,687282526427132928,687282526428149760,False,True,False,False,,1.9109753070693112,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000230,J091704.23+312810.7,091704.23+312810.7,main,gaia_resolved;imaging_two_gaia,139.26763531237154,31.46963605502373,139.26738611026988,31.469689764708505,0.7892268428549368,1.168,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.6949351793834655,701436294798487040,701436299093895168,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:753145,J091942.35+011319.4,091942.35+011319.4,additional,imaging_one_gaia,139.92646840269643,1.2220556566928795,139.9261382939672,1.221945515638411,1.2525375415407154,2.239101046112982,desi,0.0,fixed_spectroscopic_redshift,10.575667755973376,3844209413133579392,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1044876,J092532.38-082228.8,DESI J141.3849-08.3746,additional,imaging_one_gaia,141.38490763633592,-8.374655062364422,141.38463660781596,-8.374511989928122,1.0941157866024274,1.436314552211578,desi,0.0,fixed_spectroscopic_redshift,9.482733641570613,5744540576834240384,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000235,J092745.02+071057.2,092745.02+071057.2,main,gaia_resolved;imaging_two_gaia,141.93759820176237,7.182556449036824,141.93774493771724,7.182699351827215,0.7344003941534114,1.926596,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.324424093886667,586359827287131008,586359831582062336,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:743775,J093011.06-044443.9,DESI J142.5460-04.7455,additional,imaging_one_gaia,142.54608349805028,-4.745526116479448,142.54648122251362,-4.745611308517335,1.4594870016932582,1.457992601768082,desi,0.0,fixed_spectroscopic_redshift,12.65852872960873,3824908792177749248,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000238,J093801.85+421603.4,093801.86+421603.3,main,gaia_resolved;imaging_two_gaia,144.50770088391283,42.267618350906154,144.5079368986912,42.26748578136037,0.7893662546173003,1.708047,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.851253515427487,813862599983694592,813862599985276800,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000239,J093849.98+055520.6,093849.99+055520.8,main,gaia_resolved,144.70825080876998,5.92238372343748,144.70837251553465,5.922580271570763,0.8310153841348035,1.998326,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,7.12935254475539,3852452284302715392,3852452280008075008,True,False,False,False,,0.2177035376960491,False,,uncertain,Shen2023:J0938+0555; shen_2023:J0938+0555,Shen et al. (2023),https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:one_arcsecond:QSO_CNT1_GT1_000242,J094046.85+471421.1,094046.85+471421.1,main,gaia_resolved;imaging_two_gaia,145.19521322174543,47.23919254429348,145.19524563208796,47.23939009799113,0.7155915013932683,1.393824,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.190997296880381,824439141634516864,824439145928601088,True,False,True,True,two_gaia,1.1463578690975618,False,2.0,unclassified,,,
joint:imagery:1287172,J094049.03+452058.5,094049.03+452058.4,additional,imaging_one_gaia,145.20427780374675,45.34957751310639,145.20481274834216,45.34947915946675,1.3989630138360694,2.204,sdss,0.0,fixed_spectroscopic_redshift,11.842572279921045,821132738370930816,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:26395,J094112.53+621719.4,094112.51+621719.4,additional,imaging_one_gaia,145.3022034399722,62.28872290373133,145.30235702073537,62.2886509933527,0.3648557359834138,2.341470452953801,desi,0.0,fixed_spectroscopic_redshift,3.0562143388136542,1063118175150045184,,False,False,True,False,one_gaia,1.3462447663709631,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000244,J094326.98+353237.8,DESI J145.8624+35.5438,main,gaia_resolved;imaging_two_gaia,145.86243294766,35.54383347577007,145.86261460489322,35.54400827906843,0.8241068612029004,1.211284303444958,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.028198152622609,797882950821190144,797882950822489600,True,False,True,True,two_gaia,2.4525411974157776,False,2.0,lens,Ducourant2026:J0943+3532:A-B,Ducourant et al. (2026),https://arxiv.org/abs/2603.12810
joint:imagery:1085498,J094524.10+122734.0,DESI J146.3504+12.4594,additional,imaging_one_gaia,146.3504069346676,12.459434340594065,146.35020125050016,12.459196073161763,1.1218385143663856,1.27317966566142,desi,0.0,fixed_spectroscopic_redshift,9.627120043310645,614207437457202560,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000246,J094612.70+395849.3,DESI J146.5529+39.9803,main,gaia_resolved;imaging_two_gaia,146.55291960654975,39.98036170970632,146.55268636818786,39.980489228062694,0.7903827814949166,2.556197584364354,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,6.500450313484737,801293459797264640,801293464091709952,True,False,True,True,two_gaia,2.9437502103896653,False,2.0,unclassified,,,
joint:imagery:754960,J094627.46+030009.4,DESI J146.6144+03.0026,additional,imaging_one_gaia,146.6144292637116,3.0026212625347544,146.6141301136114,3.0029073625557503,1.4891056684547472,0.7615734348043961,desi,0.0,fixed_spectroscopic_redshift,11.307139465087676,3847824538645837696,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1246978,J094644.69+294924.9,1460p302o0005211,main,imaging_two_gaia,146.68619111853064,29.82357203756008,146.686331265286,29.82321841330577,1.3461943991329781,2.282203468471031,quaia,0.5917206386947632,Gaussian_photometric_redshift_average,11.329259596804373,744574400858307328,744574400858760576,False,False,True,False,two_gaia,1.1608355782058093,False,2.0,unclassified,,,
joint:imagery:1289379,J094659.80+484331.0,094659.80+484330.8,additional,imaging_one_gaia,146.74915166308898,48.72526621736568,146.74925397201568,48.724964707196975,1.1122970693416832,1.521,sdss,0.0,fixed_spectroscopic_redshift,9.660994925143594,825184335639662208,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:22067,J095405.44+594917.4,095405.43+594917.3,additional,imaging_one_gaia,148.52265793854542,59.821498171985965,148.52223870601154,59.82120368470545,1.3036632394966445,1.905,sdss,0.0,fixed_spectroscopic_redshift,11.238389816577582,1049822154697051520,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000251,J100229.45+444942.8,100229.47+444942.8,main,gaia_resolved;imaging_two_gaia,150.62269763486646,44.828565649466825,150.6229730737531,44.82851082313999,0.7304208475448206,2.047796,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.248193530787944,809836081028573056,809836085325278208,True,False,True,True,two_gaia,2.230335281028308,False,2.0,unclassified,,,
joint:imagery:1277100,J100637.34+380611.6,100637.34+380611.5,additional,imaging_one_gaia,151.65559977738425,38.10321018911312,151.65567901912647,38.10361228337063,1.46484155608489,1.468770148102766,desi,0.0,fixed_spectroscopic_redshift,12.708941963373482,802162555018808064,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1106433,J100804.03+194413.2,1520p196o0013121,main,imaging_two_gaia,152.016796464867,19.73701264623849,152.01643164487268,19.73709120558707,1.268133760977802,2.3306190967559814,quaia,0.32867749155044534,Gaussian_photometric_redshift_average,10.631771905376882,628262490299673728,628262494594787328,False,False,True,False,two_gaia,1.6222372962397789,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000256,J100854.97+602858.7,100854.98+602858.8,main,gaia_resolved,152.22902871233694,60.48297747999787,152.2293466345224,60.48301674509131,0.5813315445254764,1.577,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.051763735327013,1050101946046046976,1050101950340855040,True,False,False,False,,,True,,unclassified,,,
joint:imagery:749265,J101021.15+035011.5,DESI J152.5881+03.8365,additional,imaging_one_gaia,152.5881211233263,3.8365343792716793,152.5881645244925,3.8362212431429272,1.138018388652203,1.786063164763912,desi,0.0,fixed_spectroscopic_redshift,9.856944373799085,3836758572587608320,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:722888,J101504.13-044652.6,DESI J153.7671-04.7812,additional,imaging_one_gaia,153.76719484408474,-4.781288135380486,153.76703816453363,-4.780975947456725,1.2565972057266859,2.698144167139564,desi,0.0,fixed_spectroscopic_redshift,10.200941868178974,3779871047852038400,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000259,J101504.76+123022.3,101504.76+123022.2,main,gaia_resolved,153.7698288686679,12.50619163832787,153.76965447866266,12.506110756492824,0.6785564274076342,1.705,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.8898521674964135,3880874625521105280,3880874625521522304,True,False,False,False,,,True,,unclassified,,,
joint:imagery:761084,J101550.64+043122.4,DESI J153.9610+04.5228,additional,imaging_one_gaia,153.9610016253606,4.52289516148267,153.96101134764848,4.522686962279006,0.750328815970617,1.828070260527885,desi,0.0,fixed_spectroscopic_redshift,6.4894321660455825,3860878284288096000,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:722672,J102235.46-043605.0,DESI J155.6477-04.6013,additional,imaging_one_gaia,155.64774764025967,-4.601383024250039,155.6476749709171,-4.601650339111732,0.9970380560989782,2.645868369669867,desi,0.0,fixed_spectroscopic_redshift,8.133391922397498,3779432235338459776,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000261,J102322.87+173651.4,1554p181o0025732,main,gaia_resolved;imaging_two_gaia,155.845291511907,17.614284052124663,155.84538984840228,17.614077577358618,0.8163066859496099,0.7916568517684937,QUAIA_G20_V1,0.6412147303771972,Gaussian_photometric_redshift_average,6.283064167211514,3890491744491787136,3890491744491562752,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:761317,J102410.44+060013.7,102410.44+060013.7,additional,imaging_one_gaia,156.0435173985301,6.003801393381266,156.04363507885023,6.003442056780596,1.3604949899605225,2.124,sdss,0.0,fixed_spectroscopic_redshift,11.58142240351519,3861461712645795456,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:28837,J102947.79+665351.3,1558p666o0019776,additional,imaging_one_gaia,157.449105454145,66.89759574870072,157.44807861591488,66.89750984724442,1.4830653638284474,0.9531189203262328,quaia,0.10574853406906126,Gaussian_photometric_redshift_average,12.065611304211142,1071882274959581184,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1239411,J103038.06+245357.9,DESI J157.6585+24.8994,additional,imaging_one_gaia,157.65859797009148,24.899411229514502,157.6590101646559,24.899262052191094,1.449153575847583,1.231496849671307,desi,0.0,fixed_spectroscopic_redshift,12.386060686013675,727342060058793344,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1019434,J103528.31-283658.7,1594m288o0019452,additional,imaging_one_gaia,158.86794663474848,-28.61629709674203,158.86792934645737,-28.61655088235564,0.9152603522950343,3.030006170272827,quaia,0.09543995895385748,Gaussian_photometric_redshift_average,7.1934104321295855,5467557826677733888,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1291545,J103642.06+445223.8,103642.06+445223.8,additional,imaging_one_gaia,159.17524874117544,44.87328273942375,159.17551575269275,44.87359769791576,1.3227436117945035,1.152823567390442,sdss,0.0,fixed_spectroscopic_redshift,11.197417445740822,829595370131582080,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:717115,J104405.69-080630.7,DESI J161.0237-08.1085,additional,imaging_one_gaia,161.02370351875592,-8.108531758645956,161.0237243534134,-8.108813216951333,1.0159670997244432,1.338821800889193,desi,0.0,fixed_spectroscopic_redshift,8.762472357127713,3762449522333640192,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:717773,J104641.43-073335.4,DESI J161.6726-07.5598,main,imaging_two_gaia,161.67260790078143,-7.559833419296639,161.6725690130009,-7.559520788842042,1.1339936392259184,1.054293516047855,desi,0.0,fixed_spectroscopic_redshift,9.442914166375257,3763996745647341952,3763996745646770176,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:imagery:1242379,J104656.56+290036.4,104656.55+290036.3,additional,imaging_one_gaia,161.7356593168716,29.01011453731968,161.7360451620791,29.010211892170812,1.2643131346657845,2.407,sdss,0.0,fixed_spectroscopic_redshift,10.533704465610803,734676283652829312,,False,False,True,False,one_gaia,,False,3.0,unclassified,,,
joint:imagery:762607,J104916.38+054826.0,DESI J162.3182+05.8072,additional,imaging_one_gaia,162.31824954170992,5.8072340852064475,162.31815050243236,5.806994128457029,0.9338347548858194,2.047574349960611,desi,0.0,fixed_spectroscopic_redshift,7.988352111841737,3864401222622940160,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:762639,J104949.68+060034.0,DESI J162.4570+06.0094,additional,imaging_one_gaia,162.45700106847764,6.00943270760221,162.4566278164576,6.009436806258812,1.3364046144284045,2.226511424952801,desi,0.0,fixed_spectroscopic_redshift,11.294358963728772,3864475680176059136,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1017957,J105448.39-274143.5,1639m273o0030022,additional,imaging_one_gaia,163.70164458434664,-27.695406497479972,163.70150566776476,-27.695047672904636,1.36555540362707,1.9690171480178833,quaia,0.055696881427764966,Gaussian_photometric_redshift_average,11.734111867302248,5456973725885601536,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000267,J105926.42+062227.7,105926.43+062227.4,main,gaia_resolved,164.86009996451602,6.374361310191426,164.86015095584042,6.374204986718087,0.59159616425351,2.199,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.009822153834883,3864688543049876352,3864688543050432640,True,False,False,False,,,True,,uncertain,Scialpi2024:J1059+0622; lemon_2017:J1059+0622; scialpi_2024:J1059+0622; shen_2023:J1059+0622,Scialpi et al. (2024); Lemon et al. (2017); Shen et al. (2023),https://doi.org/10.1051/0004-6361/202347242; https://academic.oup.com/mnras/article/472/4/5023/4083624; https://arxiv.org/html/2208.04979
joint:imagery:1255460,J110206.38+342145.0,1662p348o0004854,main,imaging_two_gaia,165.5265656886643,34.36249507859515,165.52693353042568,34.36232422233598,1.2542973180956694,1.3961310386657717,quaia,0.09475169605255118,Gaussian_photometric_redshift_average,10.85284852299417,761455958793950592,761455958793730432,False,False,True,False,two_gaia,2.9609629297285656,False,2.0,uncertain,Lemon2023:J1102+3421,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:imagery:805749,J110216.82+253826.5,1650p257o0023594,additional,imaging_one_gaia,165.57009593425096,25.640697545208234,165.57045915109452,25.640663778492673,1.1850684007342709,1.3072686195373535,quaia,0.09754882097244255,Gaussian_photometric_redshift_average,10.198223484903613,3996698653564655488,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:726301,J110310.90-061221.8,DESI J165.7954-06.2060,additional,imaging_one_gaia,165.79542059698147,-6.20605324807179,165.7956206945079,-6.206415925196567,1.4891376016173619,0.9134548114286132,desi,0.0,fixed_spectroscopic_redshift,11.979257923709428,3787657887984958592,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:727199,J110331.61-033319.1,DESI J165.8816-03.5552,additional,imaging_one_gaia,165.88169283987597,-3.5552950432882926,165.8816271914262,-3.5556518207198766,1.305878750263933,1.328456549085857,desi,0.0,fixed_spectroscopic_redshift,11.25508429624668,3789545581946759808,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:795679,J110509.67+115449.6,110509.66+115449.5,additional,imaging_one_gaia,166.29028177075094,11.913776588461843,166.29064257887106,11.913605933567656,1.4116299628938382,2.282193452089663,desi,0.0,fixed_spectroscopic_redshift,11.879959309902564,3964652425100590464,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:797386,J110640.50+161508.6,DESI J166.6687+16.2523,additional,imaging_one_gaia,166.66875423853975,16.25237894782978,166.66854813967885,16.252201497508537,0.9568034339043748,1.583744866876575,desi,0.0,fixed_spectroscopic_redshift,8.314741885855234,3969640256520595840,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:726324,J110820.33-055859.6,1670m061o0012854,main,imaging_two_gaia,167.08470563019216,-5.983235319941545,167.08446164151502,-5.983496567998335,1.2836116317265438,2.2471160888671875,quaia,0.10611975906372062,Gaussian_photometric_redshift_average,10.831526093854745,3787716922309842176,3787716918015051904,False,False,True,False,two_gaia,1.327505236167057,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000270,J110832.93+403731.4,DESI J167.1372+40.6253,main,gaia_unresolved,167.13720115636983,40.62539406693321,167.1374219825113,40.62547098266199,0.6638740110576701,0.1660282990914346,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,1.949852557998008,777456636116819328,777456636117121536,False,True,False,False,,,True,,unclassified,,,
joint:imagery:795624,J110952.58+115531.1,110952.58+115531.0,additional,imaging_one_gaia,167.46910025920474,11.925299517994263,167.46878995839677,11.925175884219897,1.1801228703630302,2.522353769671443,desi,0.0,fixed_spectroscopic_redshift,9.735114648790285,3964523438642958080,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000271,J111243.47-033509.7,DESI J168.1811-03.5860,main,gaia_resolved;imaging_two_gaia,168.18113473896392,-3.5860194368892246,168.1809110876979,-3.585945602104095,0.8463888959314594,1.2730519325127223,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.2632516998251235,3790118393143838208,3790118393144560768,True,False,True,True,two_gaia,1.5737351677953826,False,2.0,unclassified,,,
joint:imagery:740646,J111251.81+065903.1,1677p075o0002639,additional,imaging_one_gaia,168.21585923557993,6.984208128955121,168.21565214767836,6.984469115651403,1.1959660968604917,1.1327052116394043,quaia,0.14706479004859924,Gaussian_photometric_redshift_average,10.094578548948991,3818084471396924672,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:738121,J111252.74+035735.2,DESI J168.2197+03.9597,additional,imaging_one_gaia,168.2197365806155,3.9597823554462974,168.21995453457953,3.959532995499931,1.1910386185896533,1.15362579002916,desi,0.0,fixed_spectroscopic_redshift,10.083631418752828,3812138205139702528,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000272,J111623.52-065738.5,DESI J169.0980-06.9606,main,gaia_resolved,169.09801006490665,-6.9606874055379,169.09816035961734,-6.9607944441729455,0.6610095672538645,1.2365325116945909,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,5.6526708573939235,3783971985706758016,3783971985705434112,True,False,False,False,,,True,,lens,Ducourant2026:HE1113-0641:B-A; Ducourant2026:HE1113-0641:B-D; Ducourant2026:HE1113-0641:C-A; Ducourant2026:HE1113-0641:C-B; Ducourant2026:HE1113-0641:C-D; Ducourant2026:HE1113-0641:D-A; Scialpi2026I:J1116-0657; cosmic_duets_I_2026:J1116-0657,Ducourant et al. (2026); Scialpi et al. (2026),https://arxiv.org/abs/2603.12810; https://doi.org/10.1051/0004-6361/202558548
joint:imagery:731379,J111816.70-002150.4,DESI J169.5695-00.3640,additional,imaging_one_gaia,169.56957847826232,-0.3640055903535682,169.56931951689344,-0.3642835380289326,1.3675887427389295,1.091828176815712,desi,0.0,fixed_spectroscopic_redshift,11.467078492429916,3797952134318711040,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000273,J111816.95+074558.0,111816.94+074558.2,main,gaia_resolved;imaging_two_gaia,169.57062595971067,7.766124988882606,169.5706674921686,7.766250469399208,0.4754018708098728,1.735512,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,4.123642401819269,3817878828362669568,3817878828361980544,True,False,True,True,two_gaia,1.32353641862524,False,2.0,lens,Ducourant2026:PG1115+080:A-B; Ducourant2026:PG1115+080:C-A; Ducourant2026:PG1115+080:C-B; Ducourant2026:PG1115+080:D-A; Ducourant2026:PG1115+080:D-B; Inada_2010_SQLS_DR5:J1118+0745; Inada_2012_SQLS_DR7:J1118+0745; inada_2010:J1118+0745; inada_2012:J1118+0745; vodka_radio_2026:J1118+0745,Ducourant et al. (2026); Inada et al. (2010); Inada et al. (2012); Baltaci et al. (2026),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/140/2/403; https://doi.org/10.1088/0004-6256/143/5/119; https://arxiv.org/html/2606.03592
joint:imagery:796399,J111836.59+141521.3,111836.58+141521.2,additional,imaging_one_gaia,169.65245474882505,14.255905359082272,169.6521085638249,14.255813522447369,1.2523170538030695,2.690236903934906,desi,0.0,fixed_spectroscopic_redshift,10.173739668630017,3966843167659049088,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000275,J112235.03+232634.7,112235.03+232634.9,main,gaia_resolved;imaging_two_gaia,170.6459529443737,23.44296785864478,170.6460031437413,23.443160767831134,0.7139906607216414,1.2493,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.113561497595691,3992810303707454464,3992810299413027968,True,False,True,True,two_gaia,2.2646647104569717,False,2.0,unclassified,,,
joint:imagery:738490,J112532.64+043341.6,DESI J171.3859+04.5615,additional,imaging_one_gaia,171.38599430253126,4.561543435180119,171.38618209202167,4.561184859772554,1.456190800322301,1.220697831063692,desi,0.0,fixed_spectroscopic_redshift,12.43181226564466,3812850692969508352,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000279,J112818.48+240217.3,112818.49+240217.4,main,gaia_resolved;imaging_two_gaia,172.07698911386453,24.038152673111856,172.0771775730918,24.038283753584903,0.7788459189281054,1.6077,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.768155316607448,3992914344995460096,3992914344995211136,True,False,True,True,two_gaia,,True,2.0,lens,Ducourant2026:J1128+2402:B-A; Inada_2012_SQLS_DR7:J1128+2402; Shen2023:J1128+2402; inada_2012:J1128+2402; shen_2023:J1128+2402,Ducourant et al. (2026); Inada et al. (2012); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/143/5/119; https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:one_arcsecond:QSO_CNT1_GT1_000280,J112845.07-064542.4,1716m061o0001238,main,gaia_resolved,172.1877714480578,-6.761769894015783,172.18782380136685,-6.7615541290265355,0.7989843276280624,2.193,QUAIA_G20_V1,1.0585430918884278,Gaussian_photometric_redshift_average,6.768974151028936,3593164627607647872,3593164627606821120,True,False,False,False,,1.2655254099865885,False,,unclassified,,,
joint:imagery:799756,J113157.73+191527.7,113157.72+191527.7,main,imaging_two_gaia,172.99053115174962,19.25770180435563,172.99094182440516,19.257665132409784,1.4019261250210986,2.914227658951388,desi,0.0,fixed_spectroscopic_redshift,11.146027493137721,3977375153318276864,3977375153318821760,False,False,True,False,two_gaia,0.7091245878269077,False,2.0,lens,Ducourant2026:J1131+1915:A-B; Inada_2012_SQLS_DR7:J1131+1915; Shen2023:J1131+1915; inada_2012:J1131+1915; shen_2023:J1131+1915,Ducourant et al. (2026); Inada et al. (2012); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/143/5/119; https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:imagery:798778,J113204.43+174540.6,113204.43+174540.6,additional,imaging_one_gaia,173.01847057419633,17.761273091168682,173.01818637959386,17.760969471829032,1.4642556603108428,3.544,sdss,0.0,fixed_spectroscopic_redshift,10.916334606482732,3973832282040781952,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:647352,J113207.41-073042.5,1723m076o0012344,main,imaging_two_gaia,173.03087146375142,-7.511807029511246,173.03083435344814,-7.512088922627415,1.0234222319968038,2.013267755508423,quaia,0.09129818464279171,Gaussian_photometric_redshift_average,8.772542935038864,3592865727954300928,3592865732243766144,False,False,True,False,two_gaia,1.0526641070932339,False,2.0,unclassified,,,
joint:imagery:782116,J113350.99+104120.1,DESI J173.4624+10.6889,additional,imaging_one_gaia,173.4624765563945,10.68891598742973,173.46229959537155,10.689216744646146,1.2506712206674786,0.9538068100629205,desi,0.0,fixed_spectroscopic_redshift,10.17681861203136,3916240859410443392,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:731959,J114109.52+013336.5,DESI J175.2896+01.5601,additional,imaging_one_gaia,175.28965461228657,1.5601521428554976,175.28935262114447,1.5599384784725805,1.331433239932882,0.9539703141664913,desi,0.0,fixed_spectroscopic_redshift,10.834458871253178,3799048828448556544,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:730366,J114120.27+002256.8,114120.26+002256.7,additional,imaging_one_gaia,175.33445519337,0.3824392616917019,175.33417966049112,0.3822143749179498,1.2803507573174124,2.199506243203145,desi,0.0,fixed_spectroscopic_redshift,10.842015989583844,3795905565222304768,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:775342,J114206.72+045940.8,DESI J175.5279+04.9946,additional,imaging_one_gaia,175.5279932925467,4.994662104270477,175.52780215310426,4.994502181048371,0.8951832999457499,1.624893662211624,desi,0.0,fixed_spectroscopic_redshift,7.77849975666698,3897086920178137984,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:808487,J114445.50+243302.7,114445.50+243302.7,additional,imaging_one_gaia,176.18958372805002,24.550752087976942,176.18931063050016,24.55097619079653,1.2044052095602742,1.158,sdss,0.0,fixed_spectroscopic_redshift,10.203004471480606,4005044427855881856,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000285,J115518.16+495527.1,115518.15+495527.2,main,gaia_resolved,178.82567891666966,49.92419534771731,178.8254187972032,49.9243424143268,0.802348236957222,1.524,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.9692044955686905,787810492302501760,787810496597456128,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000288,J120012.27+160724.7,120012.26+160724.5,main,gaia_resolved;imaging_two_gaia,180.05111651692326,16.123519653633007,180.05112084092102,16.123256655596975,0.9469110184782202,2.137,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,8.053663364838775,3925336672430001920,3925336676725960320,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:651198,J120104.13-032408.6,DESI J180.2672-03.4023,main,imaging_two_gaia,180.26721686050547,-3.4023804400318625,180.2675300475324,-3.4025044685124666,1.2108191512939217,2.067361917298118,desi,0.0,fixed_spectroscopic_redshift,10.345148503312794,3600871546987817600,3600871551282503040,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000293,J121044.86+452730.1,121044.84+452730.2,main,gaia_resolved,182.68691380391547,45.4583692452248,182.6867497243526,45.45839046665115,0.42130808425414296,0.542,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,2.762824747762226,1539683412691345792,1539683416986091648,True,False,False,False,,,True,,unclassified,,,
joint:imagery:236814,J121209.17+541222.3,121209.17+541222.2,additional,imaging_one_gaia,183.03821139401077,54.20620299444377,183.03815694973505,54.20583645243437,1.3245212572588436,1.067,sdss,0.0,fixed_spectroscopic_redshift,11.05634854570224,1573053487515254144,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:817850,J121646.05+352941.6,121646.04+352941.4,main,imaging_two_gaia,184.19185533660445,35.494882810101835,184.19134800387133,35.4949087788106,1.4899291802263521,2.009393558356636,desi,0.0,fixed_spectroscopic_redshift,12.774184166359223,4029169843273586176,4029169843274516736,False,False,True,False,two_gaia,0.4847278045179546,False,2.0,lens,Ducourant2026:J1216+3529:B-A; Inada_2010_SQLS_DR5:J1216+3529; Inada_2012_SQLS_DR7:J1216+3529; Shen2023:J1216+3529; inada_2010:J1216+3529; inada_2012:J1216+3529; shen_2023:J1216+3529,Ducourant et al. (2026); Inada et al. (2010); Inada et al. (2012); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/140/2/403; https://doi.org/10.1088/0004-6256/143/5/119; https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:imagery:807620,J121826.18+243714.9,121826.18+243714.9,additional,imaging_one_gaia,184.60910082186993,24.620816716621835,184.60937817944537,24.620783137387743,0.9157238636994782,0.899,sdss,0.0,fixed_spectroscopic_redshift,7.3337671656027235,4002236932289195392,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:778968,J122220.01+100737.0,1861p106o0004706,main,imaging_two_gaia,185.5833925393089,10.126935676135377,185.58302773487145,10.12696992407282,1.2987012341351267,2.895815849304199,quaia,0.10117999999999983,Gaussian_photometric_redshift_average,10.344069548995147,3906907173921652736,3906907178216269312,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:imagery:691621,J122338.08-022115.8,DESI J185.9086-02.3543,additional,imaging_one_gaia,185.9086528460991,-2.354380525389958,185.90892501803253,-2.3546521839008507,1.3837815684589574,1.115497708449896,desi,0.0,fixed_spectroscopic_redshift,11.648658214356315,3693888066033854720,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000302,J122518.67+483116.1,122518.66+483116.3,main,gaia_resolved,186.32777588616224,48.52114654419631,186.32778403906025,48.52139670249509,0.9007796707537177,3.082,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,7.042622156102438,1546998845807440896,1546998845802880128,True,False,False,False,,2.824963365938441,False,,uncertain,Chen2025:J1225+4831; Shen2023:J1225+4831,Chen et al. (2025); Shen et al. (2023),https://arxiv.org/abs/2409.16351; https://doi.org/10.3847/1538-4357/aca662
joint:imagery:778100,J122711.92+103250.9,122711.92+103250.8,additional,imaging_one_gaia,186.79967849666824,10.547465754475477,186.79949130935285,10.547341464848104,0.7994346989816584,2.296,sdss,0.0,fixed_spectroscopic_redshift,6.720650758490404,3904046553903529216,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:219492,J124158.98+431228.7,124158.97+431228.6,additional,imaging_one_gaia,190.49574182809215,43.207985672818296,190.4954396529284,43.20774046920232,1.1865477531499886,1.4457062482833862,sdss,0.0,fixed_spectroscopic_redshift,10.28720956353843,1540448019948911360,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:205876,J124402.19+340646.5,124402.19+340646.5,additional,imaging_one_gaia,191.00910647387067,34.112922918529655,191.0094455697581,34.113206118880846,1.4355929673604495,2.116812781023832,desi,0.0,fixed_spectroscopic_redshift,12.22656246820157,1515219072814545536,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:683487,J125550.80-034958.0,DESI J193.9616-03.8327,additional,imaging_one_gaia,193.96168080788107,-3.8327723243555214,193.9619893190861,-3.832585803734301,1.295719202687672,1.639448333550684,desi,0.0,fixed_spectroscopic_redshift,11.257618393281208,3679005420237964544,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000309,J125640.54+105742.7,125640.55+105742.5,main,gaia_resolved,194.1689148613764,10.961858987617555,194.1691205542267,10.96190030544,0.7420440097478606,0.7727,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.6636525009525,3735598250087141888,3735598284447757056,True,False,False,False,,,True,,unclassified,,,
joint:imagery:787839,J125819.31+165717.3,125819.31+165717.2,main,imaging_two_gaia,194.58043915986767,16.954794762874872,194.5801000211473,16.954923100559668,1.2559028002853758,2.7,sdss,0.0,fixed_spectroscopic_redshift,10.193527520903366,3937637737939611776,3937637737940083328,False,False,True,False,two_gaia,2.521909114995412,False,2.0,lens,Ducourant2026:J1258+1657:A-B; Inada_2012_SQLS_DR7:J1258+1657; Shen2023:J1258+1657; inada_2012:J1258+1657; shen_2023:J1258+1657,Ducourant et al. (2026); Inada et al. (2012); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/143/5/119; https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:imagery:686732,J130045.58-024353.7,DESI J195.1899-02.7315,additional,imaging_one_gaia,195.18992830726884,-2.7315862681516143,195.19015488517195,-2.7312576716110737,1.4363803702832019,1.931177085345181,desi,0.0,fixed_spectroscopic_redshift,12.366851866525087,3685198213322709504,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000315,J130505.68-023219.2,130505.67-023219.0,main,gaia_resolved;imaging_two_gaia,196.2736702692482,-2.538664830646016,196.27366189289,-2.5384359402296055,0.8245559993279044,1.374345,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,7.12663544936177,3685240617535650944,3685240617534951680,True,False,True,True,two_gaia,1.3225234902751872,False,2.0,lens,Zanchettin2026:J1305-0232; eris_2026:J1305-0232,Zanchettin et al. (2026),https://doi.org/10.1051/0004-6361/202662412; https://arxiv.org/html/2610.27086v1
joint:one_arcsecond:QSO_CNT1_GT1_000316,J130542.65+505713.9,DESI J196.4277+50.9538,main,gaia_unresolved,196.42771363231105,50.95384779593612,196.4273765020762,50.95401234396845,0.9671785135395827,0.2243816597384927,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,3.6017259544487734,1557285013304259584,1557285773513527168,False,True,False,False,,,True,,unclassified,,,
joint:imagery:658936,J130646.29-060338.9,DESI J196.6928-06.0607,additional,imaging_one_gaia,196.69289464390096,-6.060798669790497,196.69320124590467,-6.06088858190673,1.14433011281274,1.297498126718784,desi,0.0,fixed_spectroscopic_redshift,9.8401773521848,3629664320545330688,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000317,J130733.31+001122.8,DESI J196.8887+00.1896,main,gaia_resolved;imaging_two_gaia,196.88877824896537,0.1896543925448515,196.88900838699416,0.1896298238777325,0.8332001602852959,2.664107886957674,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,6.785391121388939,3690706702154124928,3690706697858348928,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:178757,J130844.60+320914.3,DESI J197.1858+32.1539,main,imaging_two_gaia,197.1858532754708,32.153963794455855,197.18612607833543,32.15372886601236,1.1860037693372683,1.653376588637971,desi,0.0,fixed_spectroscopic_redshift,10.302910651975443,1466406597699081088,1466406601993196032,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:imagery:658310,J130919.24-075113.7,DESI J197.3301-07.8538,additional,imaging_one_gaia,197.33015214558392,-7.853804642623291,197.32991797552907,-7.853896902669113,0.8987291856664403,1.407049416908502,desi,0.0,fixed_spectroscopic_redshift,7.78017261285862,3628117140181509120,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:708418,J130931.04+051745.3,130931.03+051745.3,additional,imaging_one_gaia,197.37931569358827,5.295925508899825,197.37924696282477,5.295549992551502,1.374126197993842,3.059018887583843,desi,0.0,fixed_spectroscopic_redshift,10.768359206436646,3729025708878502272,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:170867,J130955.91+241540.4,130955.90+241540.4,additional,imaging_one_gaia,197.48295847776865,24.261235169916716,197.4827477196372,24.26099413154619,1.1097054338439842,2.751,sdss,0.0,fixed_spectroscopic_redshift,8.963559053871931,1447082955716751360,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000319,J131038.49+380333.3,DESI J197.6603+38.0592,main,gaia_resolved;imaging_two_gaia,197.6603832082077,38.059239564702054,197.6607175177685,38.05929455044162,0.9680694800094448,2.5378483749291973,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.974873547135157,1523063611537620608,1523063611538852992,True,False,True,True,two_gaia,1.478130927770057,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000323,J131720.60+113809.9,131720.60+113809.9,main,gaia_resolved;imaging_two_gaia,199.3358231420839,11.636087184303223,199.33603001664844,11.636188736825725,0.8159300128389525,1.914,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,7.0308280806564705,3733447227385884416,3733447227387042816,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:686471,J131726.13-023150.6,131726.13-023150.5,additional,imaging_one_gaia,199.3588684250679,-2.530718623994132,199.3588889922348,-2.5311184976407457,1.4414443010912557,1.08972762955087,desi,0.0,fixed_spectroscopic_redshift,12.081940088142575,3684687043498866560,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000325,J132128.66+541855.6,132128.67+541855.5,main,gaia_resolved,200.3694090085129,54.315440572962615,200.3697838258201,54.31540192645332,0.7993033338965311,2.259,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.738721290066508,1563642458255314048,1563642462550344320,True,False,False,False,,,True,,uncertain,lemon_2017:J1321+5418,Lemon et al. (2017),https://academic.oup.com/mnras/article/472/4/5023/4083624
joint:imagery:224609,J132331.29+434921.6,132331.28+434921.6,additional,imaging_one_gaia,200.88036686350657,43.82265950187592,200.8804585705047,43.82296097512145,1.1111349114306743,1.548081398010254,sdss,0.0,fixed_spectroscopic_redshift,9.654059683346954,1549640074596316544,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:233191,J132359.46+573302.0,132359.46+573302.0,additional,imaging_one_gaia,200.9977617373712,57.5505562777952,200.99789716130735,57.55017160781864,1.409301714886204,1.1782772541046145,sdss,0.0,fixed_spectroscopic_redshift,11.971050487811175,1565944457647028096,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000330,J132521.31+362912.2,DESI J201.3387+36.4867,main,gaia_resolved,201.33878480508557,36.48671209646223,201.33860060942965,36.4865908266404,0.6890756173022773,1.204600510456327,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,5.8721031641756065,1473719247671470208,1473719247671857792,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000331,J132559.52+144110.4,132559.51+144110.3,main,gaia_unresolved,201.49801641236544,14.686228712568496,201.49783230321933,14.686255337592993,0.6482637834340409,1.104384,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.447202625735453,3743298915995865856,3743298920291778560,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000332,J132749.19-264643.9,2028m273o0023306,main,gaia_unresolved,201.95495311747993,-26.77886521064577,201.95515561788872,-26.778702723878997,0.8750619330736037,0.7654529809951782,QUAIA_G20_V1,0.080173680147171,Gaussian_photometric_redshift_average,6.656643316084604,6189347387377076608,6189347391670712064,False,True,False,False,,,True,,unclassified,,,
joint:imagery:659307,J132800.24-074810.2,DESI J202.0010-07.8028,main,imaging_two_gaia,202.00101366822676,-7.802826438681046,202.0007247978007,-7.803089876170704,1.4003366270902244,1.457084349795279,desi,0.0,fixed_spectroscopic_redshift,12.145164974441805,3630414844606191872,3630414844605628288,False,False,True,False,two_gaia,0.8042827546701615,False,2.0,unclassified,,,
joint:imagery:184039,J133007.36+380042.4,133007.34+380042.4,main,imaging_two_gaia,202.53064944771316,38.011765860445045,202.5306160084764,38.012164682492575,1.4388887313701482,2.25242632370028,desi,0.0,fixed_spectroscopic_redshift,12.136943805505071,1475457506833914496,1475457506834977280,False,False,True,False,two_gaia,0.5347675597664753,False,2.0,lens,Ducourant2026:J1330+3800:A-B; Shen2023:J1330+3800; more_2016:J1330+3800; shen_2023:J1330+3800,Ducourant et al. (2026); Shen et al. (2023); More et al. (2016),https://arxiv.org/abs/2603.12810; https://doi.org/10.3847/1538-4357/aca662; https://doi.org/10.1093/mnras/stv2813; https://arxiv.org/html/2208.04979
joint:one_arcsecond:QSO_CNT1_GT1_000334,J133401.39+331534.1,133401.39+331534.3,main,gaia_resolved;imaging_two_gaia,203.50578096138713,33.25947865395479,203.5059442579486,33.259667042360796,0.8376130440907538,2.419262,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.971448925427742,1469230594530741760,1469230594528519552,True,False,True,True,two_gaia,1.278849578527672,False,2.0,lens,Ducourant2026:J1334+3315:A-B; Inada_2012_SQLS_DR7:J1334+3315; Shen2023:J1334+3315; inada_2012:J1334+3315; shen_2023:J1334+3315,Ducourant et al. (2026); Inada et al. (2012); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/143/5/119; https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:imagery:663453,J133411.17-012052.2,DESI J203.5465-01.3478,main,imaging_two_gaia,203.54654852464387,-1.347845724727379,203.54643854705353,-1.3481295839578815,1.0958700366124776,1.631318183449084,desi,0.0,fixed_spectroscopic_redshift,9.52190208034833,3638526594718696064,3638526594719174400,False,False,True,False,two_gaia,0.9939324011905206,False,2.0,unclassified,,,
joint:imagery:701020,J133601.57+013349.3,DESI J204.0065+01.5636,additional,imaging_one_gaia,204.006537980886,1.563694530789296,204.00643898217157,1.5639802425234246,1.0885142846738887,1.764720448368849,desi,0.0,fixed_spectroscopic_redshift,9.4343369938832,3711545879178753664,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:702645,J133617.95+041018.8,133617.95+041018.7,main,imaging_two_gaia,204.0748037916819,4.171881730320133,204.07447106614748,4.171677411261356,1.4029227616258966,0.710728174098317,desi,0.0,fixed_spectroscopic_redshift,10.380936836589276,3714398733895928064,3714398738190598528,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:imagery:180230,J133754.25+331214.4,DESI J204.4760+33.2039,main,imaging_two_gaia,204.47604954177427,33.20399170694764,204.47633086656165,33.20382731590668,1.0336064731835537,2.413474772278923,desi,0.0,fixed_spectroscopic_redshift,8.606887115611512,1469007458092999168,1469007462387521152,False,False,True,False,two_gaia,1.9869304724859558,False,2.0,unclassified,,,
joint:imagery:712950,J134129.73+162237.1,134129.73+162237.1,additional,imaging_one_gaia,205.37386156840344,16.376970646275232,205.37351922875905,16.377185923709536,1.4137676037943876,2.051,sdss,0.0,fixed_spectroscopic_redshift,12.091342334716899,3742409720326434432,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:200339,J134227.70+475006.5,2047p484o0002910,main,imaging_two_gaia,205.61539666353832,47.83514790671726,205.615971771023,47.83512889286035,1.3914652924176047,2.6915929317474365,quaia,0.9573644415283203,Gaussian_photometric_redshift_average,11.302734104077329,1504192517376868096,1504192521672482944,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:imagery:661101,J134501.37-033800.2,DESI J206.2556-03.6333,additional,imaging_one_gaia,206.2556949176225,-3.633378040022552,206.25536739480225,-3.633396067949473,1.1785005697786897,1.014311570464909,desi,0.0,fixed_spectroscopic_redshift,9.732074173650943,3634037937283012224,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:655595,J135135.49-080119.3,2074m076o0005364,additional,imaging_one_gaia,207.8978893425299,-8.022041061229976,207.89811496571696,-8.022099551873877,0.8314017670517989,1.55593740940094,quaia,0.07214026430130005,Gaussian_photometric_redshift_average,7.224076465662297,3619089870544757504,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:708224,J135150.04+123217.3,DESI J207.9585+12.5381,additional,imaging_one_gaia,207.9585028884429,12.538136167707425,207.9588100494217,12.53785351150656,1.4834275414086275,1.082297773591581,desi,0.0,fixed_spectroscopic_redshift,12.417546826940821,3728497153023208192,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000345,J135337.43-140819.2,2079m137o0004142,main,gaia_unresolved,208.40593971245977,-14.138659357760508,208.4060607004342,-14.138549055646513,0.5797144111330143,1.58430016040802,QUAIA_G20_V1,0.0753960537910461,Gaussian_photometric_redshift_average,5.037795496894139,3611899682973931776,3611899687269099136,False,True,False,False,,,True,,unclassified,,,
joint:imagery:674151,J135344.59+001435.9,DESI J208.4357+00.2433,additional,imaging_one_gaia,208.4357911769285,0.2433166376343018,208.4354574752512,0.243260416514923,1.2182456165846178,1.332493978190779,desi,0.0,fixed_spectroscopic_redshift,10.502674222636099,3660686972403807360,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:172061,J135719.22+281046.7,135719.21+281046.8,additional,imaging_one_gaia,209.3300832847885,28.17964940232528,209.33039924781667,28.179371461867746,1.4164991920977286,2.639,sdss,0.0,fixed_spectroscopic_redshift,11.562500410939519,1451267765691263488,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:172401,J140416.66+273436.6,140416.65+273436.6,additional,imaging_one_gaia,211.06941356843043,27.576840694018856,211.06906958667508,27.577041084696667,1.3134901738543943,2.855,sdss,0.0,fixed_spectroscopic_redshift,10.503752614941266,1452424623722885760,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000350,J141636.44+710947.0,2160p711o0016945,main,gaia_unresolved,214.15181834543907,71.16304797901245,214.15101544306185,71.16305374443029,0.9334875498701962,0.9262452665364584,QUAIA_G20_V1,0.1450368273258209,Gaussian_photometric_redshift_average,7.5378180413927725,1699001135727249024,1699001140023020544,False,True,False,False,,,True,,unclassified,,,
joint:imagery:200896,J141717.29+452333.0,2151p454o0013610,main,imaging_two_gaia,214.32205038589808,45.39249393748728,214.3216943827423,45.392231891794545,1.3038223382941136,0.9257203340530396,quaia,0.2634980155944824,Gaussian_photometric_redshift_average,10.526630340022443,1505208126818102656,1505208122523628672,False,False,True,False,two_gaia,1.6246655702032515,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000352,J141742.29+243723.5,141742.28+243723.4,main,gaia_resolved;imaging_two_gaia,214.4262174200114,24.623192439036252,214.42606048911696,24.623006735771625,0.8430292347602649,0.691745,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.171648363204156,1255741990881328384,1255741995176607872,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000353,J141803.87+183532.3,141803.88+183532.4,main,gaia_resolved,214.51614306049183,18.59229310551827,214.51627759240017,18.59253697723844,0.9907028171166632,2.7,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,8.041033453401397,1233696714025389312,1233696718319690240,True,False,False,False,,,True,,unclassified,,,
joint:imagery:1109843,J141913.17-123127.5,2147m122o0005738,additional,imaging_one_gaia,214.80486341379552,-12.52429545670746,214.80475812738052,-12.524674120433737,1.412513311336573,1.639150619506836,quaia,0.048418841361999476,Gaussian_photometric_redshift_average,12.272395205742004,6303449142124269440,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000355,J142157.63+045912.1,DESI J215.4901+04.9866,main,gaia_unresolved,215.49011993637737,4.986686926492699,215.4898963933437,4.986522382880341,0.9968069423021338,1.764167808444779,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,8.639633003651175,3669552373313017472,3669552373313531648,False,True,False,False,,,True,,unclassified,,,
joint:imagery:255755,J142609.20+594338.8,142609.04+594338.9,main,imaging_two_gaia,216.5383263923596,59.727433274383394,216.53765187920416,59.727464425687145,1.229239557771264,1.685,sdss,0.0,fixed_spectroscopic_redshift,10.673715748237607,1612207478832190080,1612207474537434752,False,False,True,False,two_gaia,2.051952208595153,False,2.0,unclassified,,,
joint:imagery:97962,J143024.05+324523.8,DESI J217.6002+32.7566,main,imaging_two_gaia,217.60022097607148,32.75661069103772,217.6003661972835,32.756778065244774,0.7458975652560679,2.507682799979685,desi,0.0,fixed_spectroscopic_redshift,6.161044460808752,1287228812745878272,1287228812740572928,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:imagery:83546,J143214.44+243200.6,2179p242o0018280,additional,imaging_one_gaia,218.0601702530098,24.533486503414668,218.0602297044013,24.533380596572457,0.42810260435700376,1.0333625078201294,quaia,0.054519190158844044,Gaussian_photometric_redshift_average,3.5498109730800227,1254951755553970560,,False,False,True,False,one_gaia,0.1735475073522985,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000362,J143239.09+510431.4,143239.09+510431.5,main,gaia_resolved,218.16287684497615,51.075389845252346,218.1629159835708,51.075564672891275,0.6355748994341534,1.194788,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.409886301329542,1603839332057013120,1603839336352518528,True,False,False,False,,,True,,unclassified,,,
joint:imagery:667989,J143943.66-025025.1,DESI J219.9319-02.8403,additional,imaging_one_gaia,219.93190742787348,-2.8403097969315616,219.93200459652624,-2.840554502529761,0.947691990895974,1.363358512590413,desi,0.0,fixed_spectroscopic_redshift,8.185898820423441,3648765929896787840,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1113224,J144024.44-115246.7,2193m122o0016684,main,imaging_two_gaia,220.1018332745835,-11.879644360766004,220.10202382270853,-11.87927688370401,1.4834856136773735,1.153429627418518,quaia,0.06720349550247195,Gaussian_photometric_redshift_average,12.559215382307675,6324007428287957504,6324007432582544256,False,False,True,False,two_gaia,0.9995557628932512,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000366,J144034.79+441520.5,144034.78+441520.5,main,gaia_resolved,220.1449523439002,44.25569878438618,220.14522038068864,44.25584389462232,0.8663363237491237,0.810251,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.720382339234623,1493598207446623104,1493598211743188864,True,False,False,False,,,True,,unclassified,,,
joint:imagery:671589,J144352.66+025929.6,144352.65+025929.6,additional,imaging_one_gaia,220.96939778017185,2.9915455223165557,220.9691924670128,2.9918082428282475,1.1997279603763151,1.458042621756271,desi,0.0,fixed_spectroscopic_redshift,10.405583544381663,3655712683015812480,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:79370,J144451.10+192523.9,2208p196o0009702,additional,imaging_one_gaia,221.21293600256232,19.42329797636657,221.2127930185149,19.422938925926985,1.3807341312055892,1.52504301071167,quaia,0.04249848918914789,Gaussian_photometric_redshift_average,11.99324896898318,1237588401071607680,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:48585,J144523.85+041121.5,DESI J221.3493+04.1892,additional,imaging_one_gaia,221.34937303504324,4.189298221196819,221.3492386961968,4.189055422590785,0.9983221619419483,1.146385223515672,desi,0.0,fixed_spectroscopic_redshift,8.44335857107249,1158598699753262464,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:48001,J144815.35+024900.2,2223p030o0009964,additional,imaging_one_gaia,222.06394176461677,2.816718732084219,222.0636589707704,2.816994023337983,1.419899936811527,2.8677785396575928,quaia,0.3607755864715574,Gaussian_photometric_redshift_average,11.340534550409226,1157457024431793024,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:80247,J144818.18+215741.4,2227p212o0028752,additional,imaging_one_gaia,222.0757365141621,21.961490509313045,222.07608365649048,21.96157981789487,1.2027939289555603,2.3497047424316406,quaia,0.3597112280082704,Gaussian_photometric_redshift_average,10.068512437873835,1241490155521686272,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1116660,J145015.54-044738.8,DESI J222.5647-04.7941,additional,imaging_one_gaia,222.56475088442184,-4.794104454368031,222.5644518346482,-4.793830663956035,1.4568543655856603,0.9966757388363734,desi,0.0,fixed_spectroscopic_redshift,11.982445141704899,6337494037914440320,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:60044,J145016.58+151124.8,145016.57+151124.8,additional,imaging_one_gaia,222.56906871615,15.190220282414566,222.56932620533527,15.190232068316709,0.8955798000094658,0.939,sdss,0.0,fixed_spectroscopic_redshift,7.258009778403146,1186198155302189824,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:192101,J145448.53+414638.0,DESI J223.7021+41.7772,main,imaging_two_gaia,223.7021889559118,41.777209039300786,223.7025370632078,41.77691405680673,1.4146032948483305,1.66500117762786,desi,0.0,fixed_spectroscopic_redshift,12.286992578586515,1489235963782720640,1489235968077968384,False,False,True,False,two_gaia,0.8458563962067746,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000375,J145537.98+270722.1,DESI J223.9082+27.1228,main,gaia_resolved;imaging_two_gaia,223.9082457144563,27.122807617302843,223.9079523808259,27.12277863470791,0.9456478443442732,3.063874719998262,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.406956427936867,1269105665658424960,1269105665659264000,True,False,True,True,two_gaia,1.354395594106785,False,2.0,unclassified,,,
joint:imagery:1115316,J150031.42-064624.9,2248m061o0001121,additional,imaging_one_gaia,225.13092819171084,-6.773596061890298,225.1311350185109,-6.773917980006464,1.3746791287867823,1.4830009937286377,quaia,0.04779786180496215,Gaussian_photometric_redshift_average,11.93108285296908,6333766934014375808,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:49320,J150045.72+065639.1,DESI J225.1905+06.9441,additional,imaging_one_gaia,225.19050660045613,6.944184421958034,225.1902977109195,6.943880154441152,1.3255421007983454,0.9666969884831036,desi,0.0,fixed_spectroscopic_redshift,10.82251493020817,1160220887426521088,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:149781,J150307.25+410630.5,150307.25+410630.5,additional,imaging_one_gaia,225.78022394408268,41.10848457798559,225.77978439796007,41.10870120569412,1.4246607431736829,1.838671078019791,desi,0.0,fixed_spectroscopic_redshift,12.3165707567602,1393020381295549440,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1117963,J150325.78-011041.7,DESI J225.8573-01.1782,additional,imaging_one_gaia,225.8573974495359,-1.1782405701507184,225.85766959835055,-1.178096625273939,1.108155740726227,1.58549012395725,desi,0.0,fixed_spectroscopic_redshift,9.63003762902412,6340704032047121408,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:87023,J150535.56+245518.9,DESI J226.3981+24.9219,main,imaging_two_gaia,226.39816303025285,24.921912243225773,226.39790225355148,24.921709708876577,1.1209225212939795,3.186532690404243,desi,0.0,fixed_spectroscopic_redshift,8.671176641773439,1264816466503461376,1264816470798925952,False,False,True,False,two_gaia,0.9420851165101132,False,2.0,unclassified,,,
joint:imagery:244186,J151039.06+471754.1,151039.05+471754.1,additional,imaging_one_gaia,227.6627455494392,47.29837148116519,227.66252585519337,47.298082979018666,1.168932444572087,2.018,sdss,0.0,fixed_spectroscopic_redshift,10.017074655182904,1588031348442172672,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000385,J151135.14+495958.5,151135.20+495958.0,main,gaia_resolved,227.8964244674321,49.99957159835592,227.89608661927085,49.99948234889556,0.845247977359829,2.708556,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.854930287798319,1589558673172631808,1589558673171710208,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000386,J151148.09+522246.9,DESI J227.9503+52.3796,main,gaia_unresolved,227.95038025833605,52.37969171369835,227.949972123348,52.37964123991352,0.9151120263308089,0.1838268906748977,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,2.917880083635311,1599071441616649088,1599071441617604608,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000390,J151428.39-231734.3,2280m228o0004145,main,gaia_unresolved,228.61830407845835,-23.29286276049766,228.6184552705249,-23.292767684947837,0.6058709508871764,0.9421888589859008,QUAIA_G20_V1,0.4272853246736526,Gaussian_photometric_redshift_average,4.914486207883186,6228114934723786624,6228114934716083456,False,True,False,False,,,True,,unclassified,,,
joint:imagery:244044,J151429.48+465230.4,151429.47+465230.4,additional,imaging_one_gaia,228.6228390058517,46.87511848307875,228.62231401705117,46.87531379405879,1.4708939966829588,2.128335475921631,sdss,0.0,fixed_spectroscopic_redshift,12.517568853115705,1587784194548287872,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000393,J151822.28-151123.5,2300m152o0013071,main,gaia_unresolved,229.5928223478154,-15.189861781127002,229.5927997059034,-15.189724114089556,0.5018053154860977,3.6731410026550297,QUAIA_G20_V1,0.1364199999999999,Gaussian_photometric_redshift_average,3.691040986133221,6307896834162233344,6307896838456684928,False,True,False,False,,,True,,unclassified,,,
joint:imagery:842945,J152530.03+033137.5,DESI J231.3751+03.5270,additional,imaging_one_gaia,231.37513070905413,3.527070991383789,231.37550527135812,3.5272399210908105,1.4768916291112761,3.373229929733682,desi,0.0,fixed_spectroscopic_redshift,11.207527650811922,4422146603395114240,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000402,J152919.76-034857.1,2324m046o0027487,main,gaia_unresolved,232.33232004935377,-3.815858368002269,232.33224231649024,-3.8160807686597846,0.8479332715373955,0.7648299932479858,QUAIA_G20_V1,1.51646,Gaussian_photometric_redshift_average,6.448400993137982,4402058736409076096,4402058736407942784,False,True,False,False,,0.8546884846150624,False,,unclassified,,,
joint:imagery:52140,J152938.91+103803.8,152938.90+103803.9,main,imaging_two_gaia,232.41211906005856,10.634394506655743,232.41193020497113,10.634708547000498,1.313249774268673,1.982995964292629,desi,0.0,fixed_spectroscopic_redshift,11.276099784537717,1166224568806961536,1166224568805830784,False,False,True,False,two_gaia,,True,2.0,lens,Ducourant2026:J1529+1038:B-A; Shen2023:J1529+1038,Ducourant et al. (2026); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.3847/1538-4357/aca662
joint:one_arcsecond:QSO_CNT1_GT1_000406,J153038.07+545631.5,153038.07+545631.5,main,gaia_resolved,232.65862705461748,54.942076196041256,232.658777679945,54.94232192863961,0.9378683729616465,1.565729,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,8.14967841573793,1601059835380727552,1601059839675774720,True,False,False,False,,,True,,unclassified,,,
joint:imagery:91103,J153536.50+303251.5,153536.49+303251.5,additional,imaging_one_gaia,233.90208349352565,30.54765207029599,233.9017003706923,30.547567751806685,1.2259856171918972,0.630729856232728,desi,0.0,fixed_spectroscopic_redshift,8.633500645455435,1273994914695382912,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:148419,J153611.09+415607.5,153611.09+415607.4,additional,imaging_one_gaia,234.04622108502744,41.93541029846416,234.04659408638463,41.93560559206672,1.2215190377797889,0.4697194993495941,sdss,0.0,fixed_spectroscopic_redshift,7.429182939901124,1390291672609705472,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000409,J153701.03+322326.7,DESI J234.2542+32.3907,main,gaia_resolved;imaging_two_gaia,234.25428167626376,32.39074095859141,234.2545914326455,32.390805868608396,0.9701873087711066,1.827492420416918,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,8.391123558787175,1370514997477702272,1370514997479399424,True,False,True,True,two_gaia,2.036830051790176,False,2.0,unclassified,,,
joint:imagery:74903,J154029.31+260923.0,DESI J235.1221+26.1563,additional,imaging_one_gaia,235.1221429621259,26.156375199818385,235.12188975681875,26.15606270386811,1.391054490496218,1.591402808049398,desi,0.0,fixed_spectroscopic_redshift,12.088522121837304,1223111784304286464,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:64315,J154145.80+163447.7,DESI J235.4408+16.5799,additional,imaging_one_gaia,235.4408299224072,16.5799303650513,235.44049760539153,16.58011827475863,1.3312812378760326,2.400776679592514,desi,0.0,fixed_spectroscopic_redshift,11.09741828344232,1196990720922281472,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:90546,J154353.42+295304.0,DESI J235.9726+29.8844,additional,imaging_one_gaia,235.97260061826273,29.884438715508228,235.97299867115703,29.88437189840109,1.2655196787707388,1.712570841502023,desi,0.0,fixed_spectroscopic_redshift,10.982954870592785,1273010095873270656,,False,False,True,False,one_gaia,,False,3.0,unclassified,,,
joint:imagery:846249,J154701.00+054721.0,DESI J236.7541+05.7891,additional,imaging_one_gaia,236.75415070573428,5.789174147898317,236.7544819003315,5.789151771522247,1.1889516406938248,1.538573753976542,desi,0.0,fixed_spectroscopic_redshift,10.329171738495717,4429457084408637824,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:73204,J155042.38+233547.4,DESI J237.6765+23.5965,additional,imaging_one_gaia,237.67658308253985,23.596508427799133,237.6768663530989,23.59628863540786,1.2244945635944675,2.160908672606511,desi,0.0,fixed_spectroscopic_redshift,10.397457186025024,1219357982886793216,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:138413,J155132.23+342321.5,155132.22+342321.5,additional,imaging_one_gaia,237.88429761501448,34.389317567598006,237.88456614424203,34.389060725537604,1.2212041783537773,1.83542137087478,desi,0.0,fixed_spectroscopic_redshift,10.558967638408983,1371729850452443520,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:115203,J155225.63+300901.9,155225.62+300902.0,main,imaging_two_gaia,238.10677341175355,30.150537758180505,238.10669699628644,30.150876712155277,1.2432044662287272,0.7512902047585072,desi,0.0,fixed_spectroscopic_redshift,9.39363346279686,1320920735234508544,1320920735233195392,False,False,True,False,two_gaia,1.1794040776491095,False,2.0,dual_agn,folder:J1552+3009,Inada et al. (2010); Pfeifle et al. (2025),https://doi.org/10.1088/0004-6256/140/2/403; https://doi.org/10.3847/1538-4365/adf845
joint:imagery:259610,J155307.03+574424.3,2381p575o0021901,main,imaging_two_gaia,238.27927245897695,57.74008234773514,238.27934354915843,57.7404737772401,1.4157517876919112,2.490870475769043,quaia,0.0767188610839844,Gaussian_photometric_redshift_average,11.711193233879577,1622828963020238592,1622828967314913664,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:imagery:260456,J155418.47+581746.9,2381p575o0034553,main,imaging_two_gaia,238.57695223362572,58.296353573010634,238.577630524855,58.2964798487954,1.3613928400886781,1.4993504285812378,quaia,0.09717144012451173,Gaussian_photometric_redshift_average,11.820040140096985,1625944777109756288,1625944777110545280,False,False,True,False,two_gaia,2.4449988917224545,False,2.0,unclassified,,,
joint:imagery:73752,J155526.37+263755.8,155526.36+263755.7,additional,imaging_one_gaia,238.85987753601435,26.632156312123215,238.86003256944124,26.631840141423787,1.2427548056563804,1.546,sdss,0.0,fixed_spectroscopic_redshift,10.797425077649727,1220419325142456192,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:144478,J155617.62+391509.7,DESI J239.0734+39.2527,additional,imaging_one_gaia,239.0734302166563,39.2527066079957,239.07372563955911,39.25301181883191,1.373137500112509,1.413732915613188,desi,0.0,fixed_spectroscopic_redshift,11.890496965478127,1382635116014255232,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:116627,J155730.81+324800.3,DESI J239.3783+32.8000,additional,imaging_one_gaia,239.37839238616488,32.80008195874846,239.37861041235223,32.800338330794204,1.1345011589868947,1.008691818335114,desi,0.0,fixed_spectroscopic_redshift,9.356952209701204,1323304781385291264,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000420,J155859.10+282429.3,155859.13+282429.3,main,gaia_resolved,239.74626666798147,28.40814528433571,239.74634533207197,28.407993902656237,0.599201312403691,2.3,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.03576310439039,1319723740732490496,1319723745027517312,True,False,False,False,,,True,,unclassified,,,
joint:imagery:67513,J160000.56+210543.8,160000.56+210543.8,additional,imaging_one_gaia,240.002343277479,21.09549495570478,240.00205382438816,21.095746903620416,1.329599696458283,1.225,sdss,0.0,fixed_spectroscopic_redshift,11.356378525067635,1204409160240446720,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000424,J160425.13+232407.4,160425.10+232407.3,main,gaia_resolved,241.10469806347191,23.40204993999835,241.1044885812464,23.40206400410804,0.6939505423448683,1.276829,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.957081410519052,1206790260040264192,1206790260038753536,True,False,False,False,,2.7562694221701327,False,,unclassified,,,
joint:imagery:65731,J160808.28+190513.6,160808.26+190513.6,additional,imaging_one_gaia,242.0344852371143,19.0871139804204,242.03418019021356,19.087186347462783,1.069994297701196,2.506211919273071,desi,0.0,fixed_spectroscopic_redshift,8.839194663956365,1200184256742037376,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000431,J161320.00+170839.4,161320.01+170839.2,main,gaia_resolved;imaging_two_gaia,243.3333279996045,17.14427796004726,243.33351087170712,17.144162766426053,0.7534744847212888,1.546904,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.546467453281529,1198946481527136384,1198946481525009920,True,False,True,True,two_gaia,0.5383110717646765,False,2.0,dual_agn,folder:J1613+1708,Ciurlo et al. (2023); Scialpi et al. (2026),https://doi.org/10.1051/0004-6361/202345853; https://arxiv.org/abs/2610.10687
joint:imagery:264061,J161758.13+664920.7,2449p666o0022767,additional,imaging_one_gaia,244.49220685368803,66.82241839833583,244.49154289833675,66.82270263048935,1.3899721237692635,2.211327314376831,quaia,0.06409074722290042,Gaussian_photometric_redshift_average,11.760189831005828,1642570110181286784,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:65749,J161848.16+171459.4,161848.15+171459.4,main,imaging_two_gaia,244.70065220461373,17.249824218815217,244.70036526248975,17.25000544842361,1.1827502307230922,1.251982735390466,desi,0.0,fixed_spectroscopic_redshift,10.129965411587362,1200217993708671488,1200217998006320768,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000441,J162129.75+070814.4,2455p075o0007314,main,gaia_resolved,245.3739432485717,7.137330977111817,245.3740725133944,7.137388880294767,0.5066188626822644,2.0436322689056396,QUAIA_G20_V1,0.2757767328643797,Gaussian_photometric_redshift_average,4.334832537676949,4439739717152295680,4439739721446730752,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000443,J162236.58+142218.0,DESI J245.6524+14.3716,main,gaia_resolved,245.6524132885084,14.3716671166521,245.6522479054469,14.371597003044018,0.6295615805697486,2.987950072630554,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,4.968857989539507,4463953299657842688,4463953303952938240,True,False,False,False,,,True,,unclassified,,,
joint:imagery:119783,J162343.49+341307.1,DESI J245.9311+34.2186,additional,imaging_one_gaia,245.93119744461697,34.21865018725816,245.93157256862952,34.2184061953894,1.4207445012121138,1.764341760527279,desi,0.0,fixed_spectroscopic_redshift,12.313968180062108,1328750185737572736,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:862971,J162420.29+145913.2,2457p151o0012458,additional,imaging_one_gaia,246.08455635581055,14.987007263576022,246.08480982902353,14.986699845244337,1.4148422445025262,1.7328511476516724,quaia,0.07124225061416622,Gaussian_photometric_redshift_average,12.273166495818144,4464085795105598976,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000445,J162501.99+430931.4,162501.98+430931.6,main,gaia_resolved,246.25829345633696,43.15872055957716,246.2581877577086,43.15885994875081,0.5734542955193876,1.657029,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,4.981429687292382,1382222631650088960,1382222631651251712,True,False,False,False,,,True,,dual_agn,folder:J1625+4309,Wang et al. (2026),https://doi.org/10.3847/1538-4357/ae2f63
joint:imagery:106975,J162831.74+263116.7,DESI J247.1322+26.5212,additional,imaging_one_gaia,247.13225910655663,26.5212953706212,247.1319690487571,26.521098091826467,1.1736068016341872,2.487628388235668,desi,0.0,fixed_spectroscopic_redshift,9.7108959169188,1304292541713577856,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:104212,J163208.38+221839.2,163208.38+221839.1,additional,imaging_one_gaia,248.03492336028668,22.310885707126207,248.03529246271145,22.310656066724444,1.4814209165829242,1.953511823773217,desi,0.0,fixed_spectroscopic_redshift,12.740158852627621,1298006122638962432,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:119215,J163230.01+351125.7,163230.00+351125.6,additional,imaging_one_gaia,248.12502235091804,35.190477387346256,248.1247425968583,35.19082397401238,1.4947247054561013,1.670218202713032,desi,0.0,fixed_spectroscopic_redshift,12.98196985807419,1327723718616620416,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000455,J163348.98+313412.0,163348.98+313411.9,main,gaia_resolved,248.45407308560476,31.570003420200337,248.45424348916663,31.56989117914036,0.6606415253253068,1.523,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.738255179849568,1324266274238816256,1324266274240202240,True,False,False,False,,0.6227727496398213,False,,lens,Ducourant2026:FBQ1633+3134:A-B; Ducourant2026:FBQ1633+3134:C-A; Ducourant2026:FBQ1633+3134:C-B; Inada_2008_SQLS_DR3:J1633+3134; Inada_2012_SQLS_DR7:J1633+3134; Shen2023:J1633+3134; inada_2008:J1633+3134; inada_2012:J1633+3134; shen_2023:J1633+3134,Ducourant et al. (2026); Inada et al. (2008); Inada et al. (2012); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/135/2/496; https://doi.org/10.1088/0004-6256/143/5/119; https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:imagery:830704,J163429.34-013554.2,DESI J248.6222-01.5984,additional,imaging_one_gaia,248.62226795088665,-1.5984018681958028,248.62193614982183,-1.5983947683768276,1.194292586197595,0.7974374154650214,desi,0.0,fixed_spectroscopic_redshift,9.21515030368344,4358318789467106688,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:861568,J164330.80+133412.3,DESI J250.8783+13.5700,main,imaging_two_gaia,250.8783136660164,13.570092107999034,250.87863476255345,13.570119316676362,1.1279387239165386,0.7527564325778454,desi,0.0,fixed_spectroscopic_redshift,8.528744643563883,4461083093272678400,4461083097569388928,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000462,J164708.86+111751.6,DESI J251.7869+11.2976,main,gaia_resolved,251.78691489088092,11.297658372301411,251.7871008967585,11.297615403105477,0.6746201458986019,1.678426995309133,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,5.858480298015112,4448461047678964992,4448461047678964864,True,False,False,False,,,True,,unclassified,,,
joint:imagery:879422,J164709.17+184428.5,DESI J251.7882+18.7412,additional,imaging_one_gaia,251.78820298814537,18.741244121072217,251.78843952910725,18.740921674174412,1.4134198770914328,2.241321294041942,desi,0.0,fixed_spectroscopic_redshift,11.932078465427642,4562740094383416448,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:880673,J164837.05+221139.0,DESI J252.1543+22.1941,additional,imaging_one_gaia,252.15438422397872,22.194176836722804,252.1547146320459,22.194231891698365,1.1190316724625726,1.763947734094807,desi,0.0,fixed_spectroscopic_redshift,9.699054444568837,4565765465050947456,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000471,J165429.46+105218.7,DESI J253.6227+10.8718,main,gaia_resolved,253.62275620130367,10.871848894646368,253.6226834281499,10.872096203274287,0.9267401564935175,1.6970225545717808,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,8.045330464205405,4447532368375583104,4447532372670539648,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000473,J165647.87+385137.3,2535p393o0006003,main,gaia_resolved,254.19945381384227,38.86035562604845,254.1996444537474,38.86049723888957,0.7385763381385028,1.933521032333374,QUAIA_G20_V1,0.6067364883422851,Gaussian_photometric_redshift_average,6.358202776502466,1351989463501632640,1351989463500661632,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000474,J165713.02+303822.1,165713.01+303822.2,main,gaia_resolved,254.30423235900344,30.639467719798414,254.30422526176875,30.639634800379856,0.6018916722352362,1.3984322547912598,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.20845115447423,1309924583868681984,1309924588164652800,True,False,False,False,,,True,,unclassified,,,
joint:imagery:878124,J170648.28+180248.5,DESI J256.7011+18.0468,additional,imaging_one_gaia,256.70114688317176,18.046808363812847,256.70150114872996,18.04663612743874,1.361945504674151,1.305241982761093,desi,0.0,fixed_spectroscopic_redshift,11.71854521437098,4560065188756595968,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000480,J170657.16+571234.4,DESI J256.7380+57.2095,main,gaia_unresolved,256.73817799344283,57.20956658357305,256.7385395489956,57.209474653000875,0.7787296294826314,0.8158867843472776,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,6.054600081388426,1433440666410945920,1433440666410946048,False,True,False,False,,,True,,unclassified,,,
joint:imagery:884734,J170934.07+280251.0,DESI J257.3919+28.0475,additional,imaging_one_gaia,257.39196524154613,28.047501900356476,257.3923664977447,28.047506993868325,1.2750066541126803,1.13634028363014,desi,0.0,fixed_spectroscopic_redshift,10.767587136577843,4575060049156154752,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000487,J171313.14+270718.3,2585p272o0014671,main,gaia_unresolved,258.3047392092101,27.121751138058325,258.3049644150627,27.121723412784476,0.7284621600065931,0.557,QUAIA_G20_V1,0.3302588677406311,Gaussian_photometric_redshift_average,4.841976995083496,4574713290676884608,4574713294971117312,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000491,J171631.91+145607.1,DESI J259.1329+14.9353,main,gaia_unresolved,259.13297714417905,14.935300033772611,259.13300709672507,14.935218708226106,0.3107575260846458,1.4909883641751058,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,2.6976174587654174,4546422620274292864,4546422620271371648,False,True,False,False,,,True,,unclassified,,,
joint:imagery:881391,J171951.92+205532.1,DESI J259.9663+20.9255,additional,imaging_one_gaia,259.96632581030354,20.925596627118203,259.9663279377406,20.925252515938183,1.238820902823722,1.637029730095572,desi,0.0,fixed_spectroscopic_redshift,10.763495541265343,4567230633014449664,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000497,J172224.15+352019.2,172224.16+352019.1,main,gaia_resolved,260.6006303520236,35.33867013748479,260.600810071318,35.33857232563799,0.6344622844190061,1.1258831024169922,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.349620754340626,1336607605067137664,1336607605065538432,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000504,J172634.89+222053.8,DESI J261.6453+22.3482,main,gaia_resolved,261.6453909927903,22.348286905245967,261.64523549172316,22.34813388603614,0.7559954844528435,1.7131513871378343,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,6.5609104592594525,4568916287417939200,4568916291712543616,True,False,False,False,,,True,,unclassified,,,
joint:imagery:875099,J172656.89+184638.7,DESI J261.7370+18.7774,additional,imaging_one_gaia,261.7370573355779,18.777408089813967,261.73698745792984,18.77702919516219,1.3846580644883941,2.74450260960461,desi,0.0,fixed_spectroscopic_redshift,11.19138589525193,4553615861563034240,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000505,J172826.74+254330.8,DESI J262.1114+25.7252,main,gaia_resolved,262.11141974067806,25.72522085282076,262.11152398809173,25.725086015552524,0.5915527804325142,1.935533657222423,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,5.092004037415957,4570757389574739584,4570757389576484352,True,False,False,False,,,True,,unclassified,,,
joint:imagery:876608,J173311.05+220144.4,DESI J263.2960+22.0290,additional,imaging_one_gaia,263.296022197757,22.029012927217703,263.2959325442373,22.0286550812612,1.3225320743160072,1.928556500973903,desi,0.0,fixed_spectroscopic_redshift,11.388127224829317,4556748610709694848,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:127457,J173531.15+402550.4,DESI J263.8797+40.4306,main,imaging_two_gaia,263.87977637158934,40.430658401998336,263.8792369908369,40.43068835143157,1.481986035666715,2.383297062376899,desi,0.0,fixed_spectroscopic_redshift,12.37160157408085,1344110393240574464,1344110397536044032,False,False,True,False,two_gaia,0.4830688667632517,False,2.0,unclassified,,,
joint:imagery:891034,J173604.00+295534.3,DESI J264.0167+29.9258,main,imaging_two_gaia,264.01668201764755,29.92618857320125,264.01675676455284,29.925843924656064,1.2624619889616484,2.476162892630869,desi,0.0,fixed_spectroscopic_redshift,10.456523164615657,4598922341992770944,4598922337697114496,False,False,True,False,two_gaia,0.42744374400036084,False,2.0,unclassified,,,
joint:imagery:162894,J174411.02+581911.4,2658p575o0038535,main,imaging_two_gaia,266.04592413563756,58.31984306350975,266.0459160306568,58.319490531342865,1.2692083083938503,2.024920701980591,quaia,0.0623402043151855,Gaussian_photometric_redshift_average,10.871977822459856,1422857901353598592,1422857901354601344,False,False,True,False,two_gaia,2.1788644029689412,False,2.0,unclassified,,,
joint:imagery:894804,J174709.44+335738.7,DESI J266.7893+33.9607,additional,imaging_one_gaia,266.7893266568054,33.96075349381471,266.78886302355244,33.96088343749867,1.4612694086508953,1.25845231473928,desi,0.0,fixed_spectroscopic_redshift,12.523134183061307,4607500486899167744,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:129595,J175817.29+463544.4,DESI J269.5720+46.5956,additional,imaging_one_gaia,269.5720505510965,46.59566830006476,269.5723028813008,46.59531313677061,1.4228161102147752,1.462094152068864,desi,0.0,fixed_spectroscopic_redshift,12.34198322629985,1350713686416428928,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000543,J175918.88+712216.0,2700p711o0027262,main,gaia_resolved,269.82868458060136,71.37110421750747,269.82935469803346,71.37127497274619,0.9857614642630539,0.81,QUAIA_G20_V1,0.3979186368942261,Gaussian_photometric_redshift_average,7.64600825591784,1639009891530630528,1639009895825531392,True,False,False,False,,2.261218783804268,False,,unclassified,,,
joint:imagery:333845,J181434.94+633743.0,2741p636o0022819,additional,imaging_one_gaia,273.6455896170601,63.62860901482038,273.64492833004147,63.62885408767569,1.377161672324104,1.898944616317749,quaia,0.050056247501373385,Gaussian_photometric_redshift_average,11.875337213145686,2160851308509103488,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:338444,J182146.86+673317.6,2769p681o0005666,main,imaging_two_gaia,275.4452372041496,67.5549004670458,275.44430151610516,67.55489978606539,1.286080125029753,0.9124759435653688,quaia,0.11584352099418643,Gaussian_photometric_redshift_average,10.342721946797022,2258146847636249472,2258146851930979712,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000572,J184140.82+711101.5,2790p711o0020059,main,gaia_resolved,280.42006450315716,71.18374971913478,280.41925258901693,71.18382933664604,0.9853390982921194,2.517928123474121,QUAIA_G20_V1,0.2942999999999999,Gaussian_photometric_redshift_average,8.13147351774355,2265742480119160320,2265742484414216576,True,False,False,False,,2.212348074585441,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000609,J193039.16+835934.4,2903p832o0038002,main,gaia_unresolved,292.6631494753201,83.9928845284453,292.66297402304076,83.99270266650132,0.6580315403306356,1.8826833963394165,QUAIA_G20_V1,0.0753133708190918,Gaussian_photometric_redshift_average,5.67841872751744,2301898992286596992,2301898996580856704,False,True,False,False,,,True,,unclassified,,,
joint:imagery:1184522,J201936.06-402437.6,3046m409o0025451,additional,imaging_one_gaia,304.9002383419661,-40.410438972909304,304.90062296890335,-40.41015486233594,1.468904797475486,1.281667709350586,quaia,0.04787079265594474,Gaussian_photometric_redshift_average,12.614777160228325,6692528820721113984,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000626,J202224.62-162855.7,3049m167o0021151,main,gaia_unresolved,305.6025630630075,-16.482145769056142,305.6026547915855,-16.482346055806527,0.7875003922980411,0.511,QUAIA_G20_V1,0.2635286687374115,Gaussian_photometric_redshift_average,5.011171226846168,6873517226450657920,6873517230744063488,False,True,False,False,,,True,,unclassified,,,
joint:imagery:1132154,J203036.51-622224.1,3063m621o0010616,additional,imaging_one_gaia,307.6521177024026,-62.37335760813065,307.6517055819627,-62.37371337587861,1.4538422171102494,2.1232657432556152,quaia,0.060328160514831586,Gaussian_photometric_redshift_average,12.376663046450215,6429999180975267328,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1140088,J203708.34-511137.2,3099m515o0021275,additional,imaging_one_gaia,309.2847427573442,-51.19367071208612,309.2843866833595,-51.19372543432502,0.8271346126958152,1.631081223487854,quaia,0.0952662219619751,Gaussian_photometric_redshift_average,7.186900310013092,6474825930737330560,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000634,J203847.13-084753.0,DESI J309.6963-08.7980,main,gaia_resolved,309.69638512761117,-8.798060377753652,309.6963021438735,-8.798267855923452,0.8031501310558052,1.1391187790323751,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,6.785495198654958,6906338546187103104,6906338541892094592,True,False,False,False,,,True,,unclassified,,,
joint:imagery:1218719,J204554.02-091049.5,DESI J311.4750-09.1804,additional,imaging_one_gaia,311.47509775912533,-9.180421434870448,311.4753192565357,-9.180598341640454,1.012542933005303,2.317514865867585,desi,0.0,fixed_spectroscopic_redshift,8.49780778991092,6903166970536594432,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1181492,J204640.01-430348.9,3114m425o0002400,additional,imaging_one_gaia,311.66671969471753,-43.063581132603026,311.6671275236568,-43.06352848521782,1.089266330683796,1.2539807558059692,quaia,0.04893759681701659,Gaussian_photometric_redshift_average,9.331092137418516,6676984578163160704,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:281198,J210048.33+014018.0,DESI J315.2013+01.6716,additional,imaging_one_gaia,315.20138154443947,1.671666565645999,315.2011166551625,1.671567403973485,1.0178496794985812,1.732763121328269,desi,0.0,fixed_spectroscopic_redshift,8.829440540849033,1729857383373108096,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1163226,J210943.57-402937.5,3164m409o0034741,additional,imaging_one_gaia,317.43152536739416,-40.49373832707962,317.43132377241227,-40.49410753461033,1.4391785912899184,1.377992868423462,quaia,0.255252671585083,Gaussian_photometric_redshift_average,12.441237401697116,6581766110985766528,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000654,J211609.24-452903.1,3195m455o0013271,main,gaia_resolved,319.03851563498165,-45.48418163695973,319.0384635556974,-45.48437934876374,0.7237984180791064,1.599356770515442,QUAIA_G20_V1,0.1038852610206604,Gaussian_photometric_redshift_average,6.289910776128934,6576672387148341376,6576672387146899200,True,False,False,False,,,True,,unclassified,,,
joint:imagery:1217299,J212132.33-082609.0,3201m091o0025451,main,imaging_two_gaia,320.38472658643326,-8.435833928236333,320.384798649775,-8.436198149742744,1.3360737520570265,2.3759536743164062,quaia,0.3539302124214172,Gaussian_photometric_redshift_average,11.160275418079904,6897592820245635328,6897592824540355072,False,False,True,False,two_gaia,,True,2.0,lens,Ducourant2026:J2121-0826:A-B,Ducourant et al. (2026),https://arxiv.org/abs/2603.12810
joint:one_arcsecond:QSO_CNT1_GT1_000659,J212315.35+095050.9,212315.32+095050.6,main,gaia_resolved,320.8139428442907,9.847476132849648,320.81378526283277,9.847305467735683,0.830595592658038,0.437458,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,4.852733050141514,1745155339622280960,1745155339621331328,True,False,False,False,,,True,,unclassified,,,
joint:imagery:1162325,J212453.55-433149.9,3204m440o0021280,additional,imaging_one_gaia,321.22312930379036,-43.53051617883852,321.2234232843115,-43.53074532183724,1.1265998644517186,1.5954266786575315,quaia,0.08999474077224734,Gaussian_photometric_redshift_average,9.790352276725287,6577162627599839616,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:473938,J213315.94+061804.1,3235p060o0020089,additional,imaging_one_gaia,323.3164297645155,6.301145209092512,323.3161414195698,6.301000121837505,1.156444209330461,1.98007071018219,quaia,0.07847816583633416,Gaussian_photometric_redshift_average,9.931294486876,2699788576517984128,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1127623,J214507.82-630118.6,3269m637o0026382,additional,imaging_one_gaia,326.2825689302935,-63.02182627117494,326.2820902740058,-63.02200073132732,1.002760681410373,1.1335434913635254,quaia,0.06762567695617672,Gaussian_photometric_redshift_average,8.464892559320422,6402831867856098560,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:463770,J214646.04-004744.3,214646.04-004744.2,main,imaging_two_gaia,326.6918492939003,-0.7956350762611801,326.6918159084438,-0.796020180158643,1.391572936078646,2.38,sdss,0.0,fixed_spectroscopic_redshift,11.61999279453655,2675034931939523072,2675034927644997120,False,False,True,False,two_gaia,0.9230932133443015,False,2.0,lens,Ducourant2026:J2146-0047:B-A; more_2016:J2146-0047,Ducourant et al. (2026); More et al. (2016),https://arxiv.org/abs/2603.12810; https://doi.org/10.1093/mnras/stv2813
joint:imagery:1208732,J215005.21-105153.7,DESI J327.5217-10.8649,additional,imaging_one_gaia,327.52170630745985,-10.86490912981269,327.521423210804,-10.864802249913383,1.0722897878608417,1.000789289056778,desi,0.0,fixed_spectroscopic_redshift,8.827899171481379,6845094236690802816,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1159589,J215237.54-454049.1,3280m455o0029159,additional,imaging_one_gaia,328.1564114674876,-45.6803134867817,328.15660469133593,-45.68066555798247,1.3574361986749093,2.308729887008667,quaia,0.5056730413436888,Gaussian_photometric_redshift_average,11.40024712458591,6564654828134728832,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1207690,J215415.76-125511.7,3289m137o0023860,additional,imaging_one_gaia,328.56567955288585,-12.9199110586526,328.56578519248336,-12.920302783408252,1.4581115312434834,2.086,quaia,0.3222825042915344,Gaussian_photometric_redshift_average,12.443322102177033,6840804487780347008,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1127010,J220013.96-644319.6,3285m652o0024246,additional,imaging_one_gaia,330.0581464137181,-64.72211031928342,330.05857492582624,-64.72185431311058,1.1328314576348868,0.8584005832672119,quaia,0.18166604417800908,Gaussian_photometric_redshift_average,8.950274451392504,6399402044412354560,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000673,J220531.25+232339.6,220531.24+232339.5,main,gaia_resolved;imaging_two_gaia,331.3802082890272,23.39432374363087,331.379964261522,23.394192947303303,0.9337051870737425,1.169345140457153,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,7.921947183995949,1783204214378674560,1783204214379569920,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:465199,J221751.29+001146.5,221751.29+001146.4,additional,imaging_one_gaia,334.4637235646708,0.1962607727660209,334.4640056375805,0.1960428322192432,1.2832486487240409,1.489967080122291,desi,0.0,fixed_spectroscopic_redshift,11.139344783849719,2679097520029836416,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:291934,J222009.36+194925.6,3344p196o0018044,additional,imaging_one_gaia,335.03900733806125,19.82378473694123,335.03901511129754,19.823396777175077,1.3969032379312805,1.7935773134231567,quaia,0.20581970691680906,Gaussian_photometric_redshift_average,12.0963055333583,1778394190310543616,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:464714,J222102.78-003044.5,222102.78-003044.4,additional,imaging_one_gaia,335.26158415322686,-0.5123559742802237,335.26144407288723,-0.5126118544058677,1.050161222103438,2.723250973669509,desi,0.0,fixed_spectroscopic_redshift,8.504965649841612,2677863730544406784,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:477583,J222519.34+075535.6,DESI J336.3305+07.9265,additional,imaging_one_gaia,336.33059766476873,7.926552145451854,336.33086692462587,7.926435023730248,1.0485806412325474,1.081989753523998,desi,0.0,fixed_spectroscopic_redshift,8.77702630309946,2710530500179228544,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000684,J222819.73+173255.7,222819.72+173255.7,main,gaia_resolved;imaging_two_gaia,337.08219088284244,17.548802448777728,337.08196086552124,17.54895879447985,0.9696095705865465,2.124870538711548,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,8.253469083241177,2737716028254599808,2737716028255206784,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:483153,J223153.65+104858.1,3384p106o0015694,additional,imaging_one_gaia,337.9735320180544,10.81614629124307,337.97319602026244,10.815984920267685,1.3225261439514064,2.9696714878082275,quaia,0.1423399999999999,Gaussian_photometric_redshift_average,10.457159194248183,2729406636631576064,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:456329,J223835.87+010506.0,223835.86+010506.0,additional,imaging_one_gaia,339.6494477073733,1.0850000378330829,339.6498478642911,1.0848896793113336,1.4940960835079977,2.115816482875656,desi,0.0,fixed_spectroscopic_redshift,12.72565920158608,2654623662506258560,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:445269,J224411.33-055049.5,DESI J341.0472-05.8470,main,imaging_two_gaia,341.04721341361176,-5.847080607878059,341.047361595456,-5.8473228052675355,1.0207097753618435,2.842976087993399,desi,0.0,fixed_spectroscopic_redshift,8.172003298110754,2623596440802803584,2623596445097415040,False,False,True,False,two_gaia,0.26342360471451753,False,2.0,uncertain,Lemon2023:J2244-0550,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:imagery:1148487,J224718.53-504330.1,3414m500o0000632,additional,imaging_one_gaia,341.827210966735,-50.72502158173152,341.82692178439476,-50.72464916916795,1.4939093970031299,1.3021113872528076,quaia,0.05303980112075812,Gaussian_photometric_redshift_average,12.850892143839717,6513968815268228224,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:526185,J224915.82+203524.2,224915.82+203524.2,additional,imaging_one_gaia,342.3159220708638,20.59006921494365,342.3156992912514,20.589870451082525,1.037147644009889,1.111223595173032,desi,0.0,fixed_spectroscopic_redshift,8.724688124665755,2835329566762035584,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000693,J225034.26+270756.5,DESI J342.6427+27.1323,main,gaia_unresolved,342.64276428423005,27.13235787175354,342.6430272846759,27.132372499301905,0.8442550093903157,0.4234396371601712,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,4.83990000394053,1883812414539463936,1883812414541496832,False,True,False,False,,,True,,unclassified,,,
joint:imagery:440114,J225926.22-120643.1,DESI J344.8592-12.1119,additional,imaging_one_gaia,344.859236535558,-12.111967981062383,344.8592416539377,-12.111580174332236,1.396220467297462,1.129049604146548,desi,0.0,fixed_spectroscopic_redshift,11.778293214724298,2603862474826710784,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:529463,J230014.50+253755.8,230014.50+253755.7,additional,imaging_one_gaia,345.0604154598832,25.632163946630335,345.0600416838187,25.631996134096102,1.355271072524442,1.187986969947815,sdss,0.0,fixed_spectroscopic_redshift,11.526202722829323,2843765913323637632,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1145686,J230455.46-520705.6,3456m515o0002732,additional,imaging_one_gaia,346.23109044648095,-52.11821127339929,346.23131157436137,-52.117904173932246,1.2087985727400912,1.8165943622589111,quaia,0.07390609849929797,Gaussian_photometric_redshift_average,10.45907574362448,6500894247624467072,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:455377,J230556.46+013757.1,230556.46+013757.0,additional,imaging_one_gaia,346.4852659068006,1.632523030981696,346.4849478825275,1.6327057561752147,1.3200068413893227,2.922201567700303,desi,0.0,fixed_spectroscopic_redshift,10.48647294098521,2652335681888159744,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000695,J230727.63+103507.6,DESI J346.8651+10.5854,main,gaia_resolved,346.86513439693647,10.585456132004676,346.8653731845424,10.58551981118056,0.875550383195575,0.3865648752699002,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,4.751276999039334,2715264718074820736,2715264722370084864,True,False,False,False,,,True,,unclassified,,,
joint:imagery:519163,J231132.70+160005.9,231132.70+160005.8,additional,imaging_one_gaia,347.88626069677287,16.001638018183858,347.8858752008808,16.00182606181777,1.4959485664316197,1.702,sdss,0.0,fixed_spectroscopic_redshift,12.985569062796323,2817408283143852032,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000698,J231207.84-614633.0,3473m621o0021114,main,gaia_resolved,348.0326784900486,-61.775830430924586,348.03244697726694,-61.77599710047543,0.7178927979144436,0.6751177310943604,QUAIA_G20_V1,0.067573251132965,Gaussian_photometric_redshift_average,5.203887709677489,6490112642761468160,6490112647058310528,True,False,False,False,,,True,,unclassified,,,
joint:imagery:1143848,J231229.60-580812.9,3489m576o0003248,additional,imaging_one_gaia,348.12332707488997,-58.136906377917065,348.1240853975792,-58.13692156382016,1.4421594767646724,0.9450276494026184,quaia,0.06710383544921872,Gaussian_photometric_redshift_average,11.707136627292705,6492445668996307968,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:362609,J231652.05-115004.9,3491m122o0015835,main,imaging_two_gaia,349.2168748674963,-11.8347026689033,349.21692553696505,-11.835052999783958,1.27376490693962,2.210609436035156,quaia,0.09869668502807616,Gaussian_photometric_redshift_average,10.777555683373896,2412622802500030080,2412622806794785536,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:imagery:457699,J231732.34+022408.5,231732.33+022408.5,additional,imaging_one_gaia,349.38474235952094,2.402355741555154,349.3844158051763,2.402549756646803,1.3665413020738788,1.9675203561782837,sdss,0.0,fixed_spectroscopic_redshift,11.743523760105964,2658050496652424832,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:519450,J231854.15+172936.3,DESI J349.7256+17.4934,additional,imaging_one_gaia,349.72564548157067,17.493406987418442,349.7259388962651,17.493249042300487,1.1568262365179005,0.4563393081100602,desi,0.0,fixed_spectroscopic_redshift,6.9233403152020125,2818063660793398272,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1151166,J232313.51-484718.5,3509m485o0008385,main,imaging_two_gaia,350.8063051937324,-48.78848330597056,350.8062391788605,-48.78876446200985,1.0242007815871752,1.7812269926071167,quaia,0.2436117011833191,Gaussian_photometric_redshift_average,8.872478535398079,6526248161127092736,6526248165424516608,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000702,J232341.00+274846.9,DESI J350.9208+27.8130,main,gaia_resolved,350.92082717329833,27.813023996100537,350.92099131093426,27.813103000705546,0.5950101350314445,0.5485719136246192,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,3.925376555355998,2844862916691367424,2844862920985801728,True,False,False,False,,,True,,unclassified,,,
joint:imagery:369476,J233357.61-094047.6,DESI J353.4900-09.6798,additional,imaging_one_gaia,353.4900496287381,-9.679878460659031,353.4897430732356,-9.679958223285157,1.1251449746779565,2.155411207463684,desi,0.0,fixed_spectroscopic_redshift,9.557504582885484,2437230766083109888,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000704,J233522.52+320109.1,233522.51+320109.1,main,gaia_resolved,353.84382955560415,32.0191877281129,353.84384120973067,32.01935785874762,0.6135024330176285,0.904,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,4.921038259215294,2871556589406612480,2871556589409653120,True,False,False,False,,,True,,dual_agn,folder:J2335+3201,Ciurlo et al. (2023); Scialpi et al. (2026),https://doi.org/10.1051/0004-6361/202345853; https://arxiv.org/abs/2610.10687
joint:imagery:493652,J233532.02+062030.6,233532.00+062030.5,additional,imaging_one_gaia,353.8833960276609,6.341821977150534,353.8833648385799,6.342210650917987,1.403668514259494,0.5959831601624671,desi,0.0,fixed_spectroscopic_redshift,9.635265518894206,2756606011682323200,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:450048,J233542.26-025350.0,DESI J353.9260-02.8972,additional,imaging_one_gaia,353.92607914765006,-2.897220156697863,353.92593535786244,-2.8973561529565357,0.7120146790363272,1.012674238459106,desi,0.0,fixed_spectroscopic_redshift,5.87768656265592,2639632817893560064,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:452929,J233713.67+005610.7,233713.66+005610.8,main,imaging_two_gaia,354.30696462063344,0.9363153919685332,354.30705678760455,0.9366727501425776,1.3285772852422308,0.7088025589146308,desi,0.0,fixed_spectroscopic_redshift,9.820427410233467,2645992015191622144,2645992019486443648,False,False,True,False,two_gaia,1.947950578260136,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000706,J234449.58+122143.7,DESI J356.2066+12.3621,main,gaia_unresolved,356.20660128877296,12.362125339339814,356.2064576543769,12.361893214214597,0.9764387260228095,0.1997454920893931,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,3.324538475603466,2763791564984030464,2763791564982809600,False,True,False,False,,,True,,unclassified,,,
joint:imagery:450137,J234509.51-023439.5,DESI J356.2896-02.5776,additional,imaging_one_gaia,356.2896224459674,-2.5776372827856653,356.2893462014465,-2.5777257663319832,1.0432923163824706,1.716009304428006,desi,0.0,fixed_spectroscopic_redshift,9.053657544120401,2639839182482423680,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:499711,J234810.11+153021.5,DESI J357.0421+15.5059,main,imaging_two_gaia,357.0421383437892,15.505979756487369,357.04206283020557,15.505670906827266,1.1423003521452755,1.132687187696558,desi,0.0,fixed_spectroscopic_redshift,9.641585421129728,2771533398153951360,2771533398152703360,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:imagery:499848,J234850.87+160128.0,DESI J357.2119+16.0244,additional,imaging_one_gaia,357.21196611105734,16.024446040981097,357.21183595282366,16.02479901811319,1.348165343987339,1.698284723207517,desi,0.0,fixed_spectroscopic_redshift,11.703578845639449,2771839436047059968,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1142295,J235036.37-641605.7,3567m637o0002176,additional,imaging_one_gaia,357.65153632167704,-64.26824726054832,357.6520324124742,-64.2680594660244,1.0287216272700965,0.7798490524291992,quaia,0.11095925260543821,Gaussian_photometric_redshift_average,7.877087770600486,6485463735800149376,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:1152235,J235327.27-453907.7,3578m455o0009414,main,imaging_two_gaia,358.3636055542096,-45.65214308483213,358.36347051149767,-45.651750445845146,1.4537767834984412,1.4062488079071045,quaia,0.08089741243362425,Gaussian_photometric_redshift_average,12.58469518801737,6531065572540800640,6531065568244549760,False,False,True,False,two_gaia,1.2400803066484345,False,2.0,unclassified,,,
joint:imagery:494683,J235331.91+090923.3,DESI J358.3829+09.1564,additional,imaging_one_gaia,358.3829498505584,9.156469467509163,358.3825600400183,9.1564082756088,1.4028405325869566,0.6393769156546586,desi,0.0,fixed_spectroscopic_redshift,9.937859867935435,2759117674196923904,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:521161,J235407.73+204052.0,235407.72+204051.8,additional,imaging_one_gaia,358.5322120044126,20.681100748765093,358.5319983850939,20.680935792894463,0.9328935078587075,1.7038860321044922,sdss,0.0,fixed_spectroscopic_redshift,8.097672092454753,2822630452275358848,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,
joint:imagery:486485,J235831.23+035702.2,235831.22+035702.1,additional,imaging_one_gaia,359.6301265110086,3.9505975866918983,359.6298181432272,3.950735544813555,1.2137486837431035,1.265787578667453,desi,0.0,fixed_spectroscopic_redshift,10.408941603107037,2740371241461485824,,False,False,True,False,one_gaia,,False,2.0,unclassified,,,


==> anc/main_tier.csv <==
candidate_id,system_name,original_system_name,tier,selection_route,primary_ra_deg,primary_dec_deg,secondary_ra_deg,secondary_dec_deg,separation_arcsec,redshift,redshift_catalogue,adopted_redshift_error_used,redshift_treatment,projected_separation_kpc,primary_gaia_source_id,secondary_gaia_source_id,selected_by_resolved,selected_by_unresolved,selected_by_imaging,selected_by_both_searches,imaging_selection_route,secondary_pm_significance,secondary_pm_missing,n_psf_components_within_aperture,literature_class,literature_reference_ids,literature_author_year,literature_publication_urls
joint:one_arcsecond:QSO_CNT1_GT1_000001,J000251.21+130915.8,DESI J000.7133+13.1543,main,gaia_resolved,0.7133553850583184,13.154378425966474,0.7131745972569787,13.154477462345968,0.7271615362940999,1.9386114169016715,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,6.258336132792498,2767073190579655424,2767073194876253312,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000008,J002348.32+230935.5,0065p227o0019974,main,gaia_resolved;imaging_two_gaia,5.951347677458813,23.159863483928223,5.951286548999197,23.16012300624799,0.9559373710850981,2.7849040031433105,QUAIA_G20_V1,0.4592808694458008,Gaussian_photometric_redshift_average,7.696509408142782,2800892312824658176,2800892317119038208,True,False,True,True,two_gaia,2.2655246258115387,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000010,J002942.86-694729.7,0083m697o0014784,main,gaia_unresolved,7.428578150365587,-69.791594393332,7.428923048980549,-69.79183635671968,0.9709363678587882,0.788,QUAIA_G20_V1,0.1448024724864959,Gaussian_photometric_redshift_average,7.461399742475813,4702617043089060480,4702617038796723072,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000011,J003250.14-105357.7,003250.12-105357.6,main,gaia_resolved,8.208900490003622,-10.899358231585156,8.208718625241143,-10.899317521649088,0.6593955452917899,2.440757,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.478167705118641,2425515023012078976,2425515027307138048,True,False,False,False,,,True,,dual_agn,folder:J0032-1053,Scialpi et al. (2026),https://doi.org/10.1051/0004-6361/202558548; https://arxiv.org/abs/2610.10687
joint:one_arcsecond:QSO_CNT1_GT1_000012,J003900.90+164345.6,DESI J009.7537+16.7293,main,gaia_resolved,9.753749406076745,16.729340885567535,9.753693202895748,16.729584029089093,0.8965072251617998,1.384100161034202,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.752472421990098,2782235013545146880,2782235009250426240,True,False,False,False,,0.5526813849281523,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000013,J004127.46-020332.4,004127.45-020332.4,main,gaia_resolved,10.36440194143336,-2.0590007091290854,10.364256892819382,-2.0589351855642586,0.5726748041540162,1.844394564628601,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,4.949809302376317,2530167677910203520,2530167677911969280,True,False,False,False,,,True,,unclassified,,,
joint:imagery:958549,J004527.94-393734.0,0116m394o0009058,main,imaging_two_gaia,11.366402110535056,-39.62612409508738,11.366696607824856,-39.626345816447625,1.1418944703020204,1.8611817359924316,quaia,0.48681301996231086,Gaussian_photometric_redshift_average,9.862998554481452,4999447421235905408,4999447421236508800,False,False,True,False,two_gaia,0.6397035939991198,False,2.0,lens,Ducourant2026:J0045-3937:B-A; Lemon2023:J0045-3937; lemon_2023:J0045-3937,Ducourant et al. (2026); Lemon et al. (2022); Lemon et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1093/mnras/stac3721
joint:one_arcsecond:QSO_CNT1_GT1_000018,J004929.80-725550.4,0145m727o0020171,main,gaia_unresolved,12.37418281063839,-72.93065278262193,12.373240665058203,-72.93066646920533,0.9967873019042783,0.305,QUAIA_G20_V1,0.1270115707206726,Gaussian_photometric_redshift_average,4.634777844044162,4688954747883336192,4688954752149921408,False,True,False,False,,,True,,unclassified,,,
joint:imagery:353977,J005027.84-174010.6,0126m182o0018743,main,imaging_two_gaia,12.61599888365162,-17.669605488730372,12.615931011167342,-17.66921419755363,1.4277577297524027,1.6032251975946237,quaia,0.2682502692604065,Gaussian_photometric_redshift_average,12.407330596192171,2369490546185041280,2369490546185699328,False,False,True,False,two_gaia,1.2128697596274889,False,2.0,lens,Ducourant2026:HE0047-1756:A-B,Ducourant et al. (2026),https://arxiv.org/abs/2603.12810
joint:one_arcsecond:QSO_CNT1_GT1_000021,J005717.08-155154.6,0140m152o0000944,main,gaia_resolved,14.321149082189354,-15.865165377929513,14.321143071455031,-15.865392672159311,0.8185239158656282,2.6246109008789062,QUAIA_G20_V1,0.1202874707794188,Gaussian_photometric_redshift_average,6.690243276659572,2371361983695995264,2371361983694924288,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000023,J005809.53+252435.5,0150p257o0007537,main,gaia_resolved,14.539691773660245,25.409869794612728,14.539667383767004,25.410099118793863,0.8293678078753303,2.585988998413086,QUAIA_G20_V1,0.3509423871040344,Gaussian_photometric_redshift_average,6.802797652331836,2805243565667391488,2805243565666760448,True,False,False,False,,1.67393774795263,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000026,J010045.03-335711.0,0143m334o0002268,main,gaia_resolved,15.187628784946348,-33.953042379663785,15.18762091535708,-33.9532662968668,0.8064444019476266,0.8715583682060242,QUAIA_G20_V1,0.0569537442779541,Gaussian_photometric_redshift_average,6.400776730094532,5003145937835443456,5003145937834154112,True,False,False,False,,1.445081615631628,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000028,J011323.55-022635.2,0181m031o0019299,main,gaia_resolved,18.348118681434627,-2.4431055580819225,18.348161261624895,-2.443253444283887,0.5539803081631712,0.500454306602478,QUAIA_G20_V1,0.0570966147613525,Gaussian_photometric_redshift_average,3.486764606309542,2531819311878644096,2531819110016003328,True,False,False,False,,,True,,unclassified,,,
joint:imagery:963706,J011840.37-311542.7,0194m319o0021688,main,imaging_two_gaia,19.668213791952155,-31.26185936997539,19.6678899996004,-31.261832788569897,1.0009896365772921,1.7025971412658691,quaia,0.22870712270736693,Gaussian_photometric_redshift_average,8.688980059405798,5028693124864660608,5028693124865872640,False,False,True,False,two_gaia,0.6690258072163814,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000033,J012127.23-092904.7,012127.22-092904.9,main,gaia_resolved,20.363440738958055,-9.484642317526104,20.363537167271534,-9.484780053311322,0.6025788976351127,1.474366,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.228752731585838,2471176370819815424,2471176370819148800,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000034,J012237.70-134422.6,DESI J020.6570-13.7395,main,gaia_resolved;imaging_two_gaia,20.65709910747271,-13.739598016023756,20.656818720272504,-13.739576080313109,0.9836852204166913,1.4269279983539669,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,8.522638757878548,2455548531017809920,2455548531018652288,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000035,J012402.11-633443.7,0198m637o0015914,main,gaia_resolved;imaging_two_gaia,21.008783695833344,-63.57881712084135,21.00931269986545,-63.57876378133003,0.868884993884817,0.7577451467514038,QUAIA_G20_V1,0.2735573816299438,Gaussian_photometric_redshift_average,6.585697976226412,4712205265519507456,4712205265520179712,True,False,True,True,two_gaia,1.6616736098898246,False,2.0,uncertain,Lemon2023:J0124-6334,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:imagery:381622,J012516.12-101229.0,DESI J021.3174-10.2082,main,imaging_two_gaia,21.317169726765385,-10.208066542835343,21.31744499724414,-10.208219250819097,1.119557270492415,1.217646112713891,desi,0.0,fixed_spectroscopic_redshift,9.554688994908984,2470843528033614080,2470843528034134528,False,False,True,False,two_gaia,0.7950050554477347,False,2.0,uncertain,Lemon2023:J0125-1012,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:one_arcsecond:QSO_CNT1_GT1_000038,J013339.01-081019.1,DESI J023.4125-08.1719,main,gaia_resolved,23.41253807301978,-8.171979933644767,23.412456985564653,-8.171864507616885,0.5061232900643029,1.4676344683646163,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,4.390979079219828,2477235500227056768,2477235504522386048,True,False,False,False,,,True,,unclassified,,,
joint:imagery:960180,J013903.79-381248.4,0246m379o0007595,main,imaging_two_gaia,24.76579168380848,-38.213446837689915,24.76553124064104,-38.21313136982738,1.353690581807329,1.1372108459472656,quaia,0.09433089391708371,Gaussian_photometric_redshift_average,11.433562753887923,5008828660602781440,5008828660603959040,False,False,True,False,two_gaia,1.147041415164746,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000043,J014613.39+291548.7,014613.39+291548.7,main,gaia_unresolved,26.555776869690163,29.263536390330987,26.55596783268488,29.26368099469848,0.7941522644742286,1.0951119661331177,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.662643383024389,302385145251256832,302385149545352704,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000044,J014635.20-651047.6,0279m652o0014201,main,gaia_resolved,26.646654902290464,-65.17989499850569,26.64681077081994,-65.18016444429047,0.9981933700002968,1.039513240002715,QUAIA_G20_V1,0.0742621626281738,Gaussian_photometric_redshift_average,8.287525598062915,4698925329719243648,4698925329720190336,True,False,False,False,,1.2210246869809318,False,,uncertain,Lemon2023:J0146-6510,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:imagery:428510,J020521.79+104644.1,DESI J031.3407+10.7789,main,imaging_two_gaia,31.340783118956107,10.77891069112846,31.340884550636297,10.779273840931133,1.355658393266004,2.293086573783861,desi,0.0,fixed_spectroscopic_redshift,11.399275958870666,2571217837159428352,2571217841454457088,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000053,J021630.57-555812.6,0346m561o0017742,main,gaia_resolved,34.12737327598295,-55.9701744639013,34.1275147148161,-55.97033272764109,0.6370324151650617,1.0268776416778564,QUAIA_G20_V1,0.2808764517974854,Gaussian_photometric_redshift_average,5.275022202653366,4742465539207707776,4742465543502816256,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000054,J021636.62+143046.0,DESI J034.1525+14.5127,main,gaia_resolved,34.15259378453167,14.512784773741412,34.152556211424326,14.512935946685088,0.5597547553461176,0.9771113491102028,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,4.58221600501585,75802328778751232,75802328779350784,True,False,False,False,,,True,,dual_agn,folder:J0216+1430,Zanchettin et al. (2026); Scialpi et al. (2026),https://doi.org/10.1051/0004-6361/202662412; https://arxiv.org/abs/2610.10687
joint:imagery:970574,J022120.33-293037.6,0347m303o0025751,main,imaging_two_gaia,35.33471052471232,-29.51045377170917,35.33464229121142,-29.510133101564247,1.1740388198255647,1.253434260783142,quaia,0.21147838890075688,Gaussian_photometric_redshift_average,10.05676011335685,5068115147911180672,5068115152206567040,False,False,True,False,two_gaia,1.5738136528924844,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000057,J022147.39+055509.3,DESI J035.4474+05.9192,main,gaia_resolved;imaging_two_gaia,35.44746805188464,5.91924189013037,35.4472402206795,5.9191647927428654,0.8617398135931557,1.5227449326062823,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.484943401788126,2517309267380314496,2517309267380850176,True,False,True,True,two_gaia,2.300293853845677,False,2.0,uncertain,Lemon2023:J0221+0555,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:imagery:981214,J023215.67-242938.8,0379m243o0008500,main,imaging_two_gaia,38.06528045781885,-24.494120002937223,38.06565563912264,-24.49432766882095,1.4386047715070154,2.1127254962921143,quaia,0.15932000000000002,Gaussian_photometric_redshift_average,12.255530844843157,5119328548402476288,5119328548401927936,False,False,True,False,two_gaia,1.8628402650997455,False,2.0,lens,Ducourant2026:J0232-2429:B-A; Lemon2023:J0232-2429,Ducourant et al. (2026); Lemon et al. (2022),https://arxiv.org/abs/2603.12810; https://doi.org/10.1093/mnras/stac3721
joint:one_arcsecond:QSO_CNT1_GT1_000060,J023237.88-582125.5,0374m591o0033040,main,gaia_resolved,38.1578151773678,-58.35709477764738,38.15773345612569,-58.35727526564285,0.6678363070722297,1.410935640335083,QUAIA_G20_V1,0.1753249209213256,Gaussian_photometric_redshift_average,5.7823464683954615,4738422295651445888,4738422295649927808,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000061,J023404.42-551606.6,0373m561o0034239,main,gaia_resolved;imaging_two_gaia,38.51843633916032,-55.268497748125085,38.51867815754888,-55.268339859136525,0.754369729401802,2.529002904891968,QUAIA_G20_V1,0.0687199999999998,Gaussian_photometric_redshift_average,6.219315084508111,4741252503004982272,4741252507299227776,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000062,J023947.90-345253.3,0402m349o0012443,main,gaia_resolved,39.949600734293725,-34.881465854662395,39.94939981485831,-34.88163561529134,0.8517997456690051,1.996637940406799,QUAIA_G20_V1,0.059294711227417,Gaussian_photometric_redshift_average,7.308357940456698,5062097211535112704,5062097215833721344,True,False,False,False,,0.6172427448772064,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000064,J023955.30-504607.9,0405m515o0032102,main,gaia_unresolved,39.98042089079389,-50.76886211417796,39.98018753493255,-50.76888825955428,0.539582183849283,0.337,QUAIA_G20_V1,0.0817252119588851,Gaussian_photometric_redshift_average,2.6828049290588494,4745544210421910144,4745544210420254208,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000065,J024018.44-020850.9,DESI J040.0768-02.1474,main,gaia_resolved;imaging_two_gaia,40.07682092274073,-2.14746148684265,40.07667771921998,-2.1472417673544313,0.9439630445860755,1.0586721323563928,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.867190492795521,2495952422241873280,2495952422242417408,True,False,True,True,two_gaia,0.5101876780870397,False,2.0,unclassified,,,
joint:imagery:982880,J024612.25-184505.7,0412m182o0003047,main,imaging_two_gaia,41.551023286609976,-18.751572630695303,41.55103350442865,-18.751294728407576,1.0010544047908316,1.8807719945907593,quaia,0.11819739982604982,Gaussian_photometric_redshift_average,8.63923123864151,5129319295167434496,5129319295167900800,False,False,True,False,two_gaia,0.48363371398920163,False,2.0,lens,Ducourant2026:J0246-1845:A-B,Ducourant et al. (2026),https://arxiv.org/abs/2603.12810
joint:imagery:911593,J024754.80-634924.2,0429m637o0011634,main,imaging_two_gaia,41.97832411607358,-63.823378254129295,41.97764146059406,-63.823095078013054,1.4881496189382073,0.817,quaia,0.6502002592086791,Gaussian_photometric_redshift_average,11.575486125765199,4721027124050409088,4721027128345329408,False,False,True,False,two_gaia,1.2961150539160777,False,2.0,lens,Ducourant2026:J0247-6349:B-A; Lemon2023:J0247-6349; lemon_2023:J0247-6349,Ducourant et al. (2026); Lemon et al. (2022); Lemon et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1093/mnras/stac3721
joint:one_arcsecond:QSO_CNT1_GT1_000070,J031827.05+190559.7,0496p196o0027795,main,gaia_unresolved,49.61269829325521,19.099919479481233,49.61270151105106,19.099780823237975,0.4992824851559692,2.959827423095703,QUAIA_G20_V1,0.2026940589904786,Gaussian_photometric_redshift_average,3.951672179862827,59178979982109952,59178984277118208,False,True,False,False,,,True,,unclassified,,,
joint:imagery:977998,J031901.18-151900.6,DESI J049.7548-15.3164,main,imaging_two_gaia,49.754929324462005,-15.316821261768546,49.754833943070814,-15.316459799238691,1.342746757827871,0.6519879251931775,desi,0.0,fixed_spectroscopic_redshift,9.592362947161055,5106931898397121152,5106931898395921152,False,False,True,False,two_gaia,0.3923053998734227,False,2.0,unclassified,,,
joint:imagery:968271,J032606.79-312253.5,0511m319o0021555,main,imaging_two_gaia,51.52829064880495,-31.381534423765405,51.52869468946049,-31.38172978041418,1.4270971276107505,1.275,quaia,0.15192537546157847,Gaussian_photometric_redshift_average,12.248676607255277,5054924826605155072,5054924826603585024,False,False,True,False,two_gaia,1.3555616750127464,False,2.0,uncertain,Lemon2023:J0326-3122,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:imagery:930137,J035051.46-461109.4,0567m470o0032542,main,imaging_two_gaia,57.714411193938226,-46.18595310625609,57.71472284718529,-46.185662251956664,1.3037294042976721,1.459434151649475,quaia,0.3074467323684693,Gaussian_photometric_redshift_average,11.308092826344252,4834883855209175296,4834883859503957760,False,False,True,False,two_gaia,,True,2.0,lens,Ducourant2026:J0350-4611:A-B; Lemon2023:J0350-4611,Ducourant et al. (2026); Lemon et al. (2022),https://arxiv.org/abs/2603.12810; https://doi.org/10.1093/mnras/stac3721
joint:imagery:938575,J040215.06-323733.4,0611m334o0026734,main,imaging_two_gaia,60.56275744938731,-32.62595666556116,60.5625583333295,-32.62602945658483,0.6581293841354645,0.5936739444732666,quaia,0.15646,Gaussian_photometric_redshift_average,4.509508190304414,4883452822861115776,4883452827156674176,False,False,True,False,two_gaia,1.3667210620312615,False,2.0,dual_agn,folder:J0402-3237,Scialpi et al. (2024); Scialpi et al. (2026),https://doi.org/10.1051/0004-6361/202347242; https://arxiv.org/abs/2610.10687
joint:one_arcsecond:QSO_CNT1_GT1_000075,J040732.89-370236.6,0615m364o0030940,main,gaia_resolved,61.88702993623876,-37.04348996600088,61.88724200745116,-37.04334987483819,0.7910024081891798,1.6982728242874146,QUAIA_G20_V1,0.1073062882232666,Gaussian_photometric_redshift_average,6.866784693434789,4845734145191349888,4845734145190097664,True,False,False,False,,2.589329623029427,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000082,J042237.55-142759.6,DESI J065.6564-14.4665,main,gaia_resolved;imaging_two_gaia,65.65644305947654,-14.46656895574161,65.65671250629522,-14.46664660332566,0.979966177011689,1.7779707715776545,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,8.49014570087333,3175938791370353280,3175938791371803264,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:927353,J044527.26-394323.9,0716m394o0038703,main,imaging_two_gaia,71.3635865865987,-39.723297203296,71.36402956310917,-39.723353532023474,1.243208344396232,0.7436141967773438,quaia,0.1373258104991913,Gaussian_photometric_redshift_average,9.35831491391586,4817797723687245568,4817797723688123392,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000092,J044630.17-694757.0,0711m697o0023189,main,gaia_unresolved,71.62568853291494,-69.7991665434539,71.6253404992334,-69.79894227602078,0.9159811078950348,1.0746301412582395,QUAIA_G20_V1,0.3011937853050231,Gaussian_photometric_redshift_average,7.6569131294713335,4655010418715917824,4655010418701179136,False,True,False,False,,0.4191277634507975,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000095,J045045.03-661601.2,0742m667o0035710,main,gaia_unresolved,72.6876324176104,-66.26700736913861,72.68792865585834,-66.26714050553518,0.643390161108561,0.5422659547997225,QUAIA_G20_V1,0.0943840415000915,Gaussian_photometric_redshift_average,4.220213263912821,4662920099201665280,4662920103481004928,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000096,J045158.93-644704.5,0733m652o0036797,main,gaia_resolved,72.99553425104635,-64.78458661727522,72.99517892753282,-64.78447171776618,0.6841577306024689,1.0747878551483154,QUAIA_G20_V1,0.0956719804000854,Gaussian_photometric_redshift_average,5.719209192941507,4663122340608709120,4663122344903818880,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000101,J045932.36-663726.2,0742m667o0025737,main,gaia_unresolved,74.88482708300761,-66.62394200927919,74.88441725281056,-66.62406222745047,0.727992604404505,2.2160255908966064,QUAIA_G20_V1,0.2215,Gaussian_photometric_redshift_average,6.157237938783295,4662099966617697536,4662099970905764480,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000104,J050410.54-652834.3,0768m652o0074894,main,gaia_unresolved,76.04389804908467,-65.47618671475243,76.04374484041819,-65.47644579658842,0.9603796612939887,1.0852030439689264,QUAIA_G20_V1,0.270393658657074,Gaussian_photometric_redshift_average,8.043345171384802,4663765765362112896,4663765765380582656,False,True,False,False,,2.6939348862259376,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000107,J051410.91-332622.3,0791m334o0013374,main,gaia_resolved;imaging_two_gaia,78.54543833745792,-33.43952144943965,78.54537817114581,-33.4396937180788,0.6459688944157613,1.286,QUAIA_G20_V1,0.253227038269043,Gaussian_photometric_redshift_average,5.549531381320896,4826116113268202112,4826116113266112768,True,False,True,True,two_gaia,1.1018401021962847,False,2.0,lens,Ducourant2026:HE0512-3329:B-A,Ducourant et al. (2026),https://arxiv.org/abs/2603.12810
joint:one_arcsecond:QSO_CNT1_GT1_000112,J052027.99-351058.0,0804m349o0036057,main,gaia_resolved,80.1166418705924,-35.18276499385425,80.1167681699196,-35.18296816531703,0.8204081516513978,2.1400530338287354,QUAIA_G20_V1,0.0739,Gaussian_photometric_redshift_average,6.976282986717973,4822679898912036480,4822679898913224064,True,False,False,False,,1.4537306339533724,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000113,J052323.73-673029.7,0791m682o0049497,main,gaia_unresolved,80.84889547970245,-67.50824825347313,80.8481934062566,-67.50818194996044,0.9959110060432139,0.782,QUAIA_G20_V1,0.1735929182529449,Gaussian_photometric_redshift_average,7.633155431346318,4658846034944683136,4658846034944683008,False,True,False,False,,2.635176991823803,False,,unclassified,,,
joint:imagery:925624,J052611.33-393346.5,0812m394o0011911,main,imaging_two_gaia,81.54718871748771,-39.562904082241324,81.54673921406038,-39.563087826164846,1.412040844484661,0.807,quaia,0.08754620407104491,Gaussian_photometric_redshift_average,10.938943670443376,4807486087029366784,4807486091324924288,False,False,True,False,two_gaia,2.3496138400964863,False,2.0,lens,Ducourant2026:J0526-3933:B-A; Lemon2023:J0526-3933; lemon_2023:J0526-3933,Ducourant et al. (2026); Lemon et al. (2022); Lemon et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1093/mnras/stac3721
joint:one_arcsecond:QSO_CNT1_GT1_000114,J052833.40-714211.3,0810m712o0060445,main,gaia_unresolved,82.13917953501318,-71.70314141761129,82.1394865323347,-71.70297251781884,0.7000691082920397,2.4184961318969727,QUAIA_G20_V1,0.095105133781433,Gaussian_photometric_redshift_average,5.827047095202308,4651698316041283072,4651698316019678976,False,True,False,False,,,True,,unclassified,,,
joint:imagery:549340,J053510.60-255048.8,0833m258o0037574,main,imaging_two_gaia,83.79415429691166,-25.84687518433934,83.79424524936385,-25.847218827790687,1.2717269148874364,2.035404920578003,quaia,0.645255596857071,Gaussian_photometric_redshift_average,10.886783565812266,2909104842775889152,2909104842778453376,False,False,True,False,two_gaia,2.943653753749207,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000128,J055159.64-660214.7,0890m667o0070529,main,gaia_unresolved,87.99848220600808,-66.03740344952031,87.99887234520531,-66.03722101802722,0.8698915162540208,1.9324203729629517,QUAIA_G20_V1,0.4167639993286133,Gaussian_photometric_redshift_average,7.489070597944894,4659798177665490048,4659798177653558016,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000132,J055750.20-663627.7,0890m667o0030676,main,gaia_unresolved,89.45915108291119,-66.6077012578976,89.45892270668693,-66.60786866926402,0.6853981525424552,1.1766630411148071,QUAIA_G20_V1,0.1419878611564635,Gaussian_photometric_redshift_average,5.820776929697753,4659718768036958976,4659718772312556672,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000134,J060158.95-720701.5,0924m727o0044782,main,gaia_unresolved,90.49562444578122,-72.11709616042022,90.49517889251749,-72.11693005502877,0.7747123294642461,1.4161373376846311,QUAIA_G20_V1,0.0843017605400084,Gaussian_photometric_redshift_average,6.7091930149313805,5278226734737839488,5278226734746141312,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000138,J061258.80-672008.9,0927m667o0002899,main,gaia_unresolved,93.2449920614198,-67.33580087013397,93.24546109822528,-67.3359549584853,0.8550109188886753,2.259066343307495,QUAIA_G20_V1,0.0965800000000001,Gaussian_photometric_redshift_average,7.208341323582612,5283221167536515328,5283221167529667072,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000163,J071943.80+525553.0,1109p530o0014443,main,gaia_resolved,109.9324816105265,52.93138469665472,109.93240099250552,52.93155743093761,0.645982056890579,0.4296242715036135,QUAIA_G20_V1,0.1009707378721236,Gaussian_photometric_redshift_average,3.7348055283951784,986525370526178176,986525370524534016,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000165,J072115.03+682213.2,DESI J110.3126+68.3703,main,gaia_unresolved,110.3126094805367,68.37032318283134,110.31254742822082,68.37049265844435,0.6156436541814719,2.7655749474831395,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,4.965902031667,1108329646607130752,1108329646607130880,False,True,False,False,,2.997426212150677,False,,unclassified,,,
joint:imagery:1334609,J074653.09+440351.2,074653.04+440351.3,main,imaging_two_gaia,116.7211893141351,44.06422022838289,116.7208228524933,44.0643645785308,1.0810604245810476,2.005641719736291,desi,0.0,fixed_spectroscopic_redshift,9.270662632032137,925907232901783296,925907232900521472,False,False,True,False,two_gaia,0.3905270624149989,False,2.0,lens,Ducourant2026:SDSS0746+4403:B-A; Shen2023:J0746+4403,Ducourant et al. (2026); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.3847/1538-4357/aca662
joint:one_arcsecond:QSO_CNT1_GT1_000176,J074800.55+314648.0,074800.55+314647.7,main,gaia_resolved,117.00227692679036,31.779998205918268,117.0023074763609,31.779855632613128,0.52170896455627,1.408317,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,4.516613516882804,881592413176016128,881592413177182720,True,False,False,False,,1.9697660627707785,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000178,J074943.42+464335.2,074943.42+464335.2,main,gaia_resolved,117.43090648667248,46.72643691335579,117.4311182086852,46.72653319221779,0.6269873178140909,1.327,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.40332497467278,927385831226960000,927385835521777280,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000183,J080037.66+461258.0,080037.62+461257.9,main,gaia_unresolved,120.15692180365846,46.216106677486685,120.15658027379156,46.21603901778734,0.8849282157667575,0.239,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,3.4555461445439173,932410328784069632,932410328784362880,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000184,J080357.67+390823.1,DESI J120.9904+39.1396,main,gaia_unresolved,120.9902864833248,39.13974333686763,120.99049486568518,39.13996288927172,0.9814555400385272,2.9737090127894072,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.757209702712663,921013100488279168,921013100487291392,False,True,False,False,,,True,,lens,Ducourant2026:J0803+3908:A-C; Ducourant2026:J0803+3908:B-A; Ducourant2026:J0803+3908:B-C; lemon_2023:J0803+3908,Ducourant et al. (2026); Lemon et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1093/mnras/stac3721
joint:imagery:1324736,J080505.53+355049.5,080505.62+355049.4,main,imaging_two_gaia,121.2730381525238,35.84709617868665,121.27342529712531,35.84707912261468,1.1313933268767487,1.66904,sdss,0.0,fixed_spectroscopic_redshift,9.826532574753287,906166841653748224,906166841654637568,False,False,True,False,two_gaia,2.1860918084769323,False,2.0,dual_agn,folder:J0805+3550,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:imagery:1186565,J080623.61+200631.3,080623.70+200631.8,main,imaging_two_gaia,121.59838658229587,20.108694565722367,121.59877695772131,20.108884834762726,1.4868578571283397,1.540307,sdss,0.0,fixed_spectroscopic_redshift,12.917516737091297,670520540383145728,670520540382618496,False,False,True,False,two_gaia,1.6845458473218453,False,2.0,lens,Ducourant2026:SDSS0806+2006:B-A; Inada_2010_SQLS_DR5:J0806+2006; Inada_2012_SQLS_DR7:J0806+2006; Shen2023:J0806+2006; inada_2010:J0806+2006; inada_2012:J0806+2006; shen_2023:J0806+2006,Ducourant et al. (2026); Inada et al. (2010); Inada et al. (2012); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/140/2/403; https://doi.org/10.1088/0004-6256/143/5/119; https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:one_arcsecond:QSO_CNT1_GT1_000190,J081036.09+572715.9,081036.08+572715.8,main,gaia_resolved,122.65037154881772,57.454409264596585,122.65058005402936,57.454164874895,0.9680482527055778,1.148988,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,8.190367222574162,1083116809894884480,1083116814190384000,True,False,False,False,,,True,,unclassified,,,
joint:imagery:1205316,J082115.30+261457.3,1250p257o0020588,main,imaging_two_gaia,125.3137317381557,26.249261879330785,125.31331617148643,26.249398668737253,1.4292770707430469,1.524868369102478,quaia,0.17792962764739995,Gaussian_photometric_redshift_average,12.41486888307816,682869121114236288,682869121113541504,False,False,True,False,two_gaia,2.899567597370501,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000204,J082341.08+241805.7,082341.07+241805.4,main,gaia_resolved;imaging_two_gaia,125.92116891379284,24.301570317019564,125.9211555274714,24.301394801462447,0.6333806436763154,1.814,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.480810610639041,679072919780579200,679072919779489408,True,False,True,True,two_gaia,1.5269636739490484,False,2.0,uncertain,Chen2025:J0823+2418; Ducourant2026:J0823+2418:B-A; Inada_2010_SQLS_DR5:J0823+2418; chen_2025:J0823+2418; inada_2010:J0823+2418; shen_2023:J0823+2418,Chen et al. (2025); Ducourant et al. (2026); Inada et al. (2010); Shen et al. (2023),https://arxiv.org/abs/2409.16351; https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/140/2/403; https://arxiv.org/html/2409.16351v2; https://arxiv.org/html/2208.04979
joint:one_arcsecond:QSO_CNT1_GT1_000206,J083502.65+682828.5,DESI J128.7610+68.4745,main,gaia_resolved;imaging_two_gaia,128.7610378499259,68.47459626324712,128.76115639531787,68.47433603654217,0.9498124711357885,0.7359540060346065,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.122300094239648,1094265411123643008,1094265415418779520,True,False,True,True,two_gaia,1.2565797629599191,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000210,J084129.77+482548.5,084129.77+482548.3,main,gaia_unresolved,130.37404617610525,48.43013479611764,130.37417633919029,48.43005444844197,0.42466424736274316,2.948,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,3.365039590715499,1014867649257251712,1014867653552257024,False,True,False,False,,,True,,uncertain,Chen2025:J0841+4825; chen_2025:J0841+4825; gross_2025:J0841+4825; shen_2023:J0841+4825,Chen et al. (2025); Gross et al. (2025); Shen et al. (2023),https://arxiv.org/abs/2409.16351; https://arxiv.org/html/2409.16351v2; https://doi.org/10.3847/1538-4357/ade671; https://arxiv.org/html/2208.04979
joint:imagery:572599,J084233.80+025935.5,DESI J130.6408+02.9932,main,imaging_two_gaia,130.6408415595921,2.993204275620517,130.6410847337523,2.99348818375137,1.3449565587900434,1.328683480007872,desi,0.0,fixed_spectroscopic_redshift,11.592067831525023,3079278383416263424,3079278387710486144,False,False,True,False,two_gaia,2.2193370566248793,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000212,J084710.40-001302.5,084710.40-001302.6,main,gaia_resolved,131.79334744852125,-0.2173528101452501,131.79349676224516,-0.2175755695619364,0.9654178785293597,0.627638,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.78385501026528,3075010083571493376,3075010079276385920,True,False,False,False,,,True,,dual_agn,folder:J0847-0013,Inada et al. (2008); Pfeifle et al. (2025),https://doi.org/10.1088/0004-6256/135/2/496; https://doi.org/10.3847/1538-4365/adf845
joint:imagery:40736,J085712.14+765423.9,1350p772o0009277,main,imaging_two_gaia,134.30060264574558,76.90665246298701,134.2990584597076,76.90661374253521,1.267034675433563,2.1029133796691895,quaia,0.183797419166565,Gaussian_photometric_redshift_average,10.800879743974885,1125670285006193024,1125670280711392000,False,False,True,False,two_gaia,2.3582373482799617,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000223,J090710.48+000321.7,DESI J136.7936+00.560,main,gaia_resolved,136.79365514433985,0.0560304847908505,136.7937320116136,0.0557686751899836,0.9822977128904189,1.299620675774127,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,8.448265849610964,3842934499335828608,3842934495041380608,True,False,False,False,,,True,,lens,Ducourant2026:J0907+0003:A-B,Ducourant et al. (2026),https://arxiv.org/abs/2603.12810
joint:one_arcsecond:QSO_CNT1_GT1_000225,J090958.73-074904.4,DESI J137.4946-07.8178,main,gaia_resolved;imaging_two_gaia,137.4946928473835,-7.817878928809783,137.49446644611717,-7.817851774800734,0.8133647935563852,1.07743740616102,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,6.8025982633749615,5744279374103317632,5744279378398163840,True,False,True,True,two_gaia,1.852734114918746,False,2.0,uncertain,Lemon2023:J0909-0749,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:one_arcsecond:QSO_CNT1_GT1_000227,J091150.62+240545.7,091150.63+240545.7,main,gaia_unresolved,137.96091707746453,24.096034434535923,137.9610861306439,24.096052915066753,0.5595296222113776,2.479,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,4.633245511169264,687282526427132928,687282526428149760,False,True,False,False,,1.9109753070693112,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000230,J091704.23+312810.7,091704.23+312810.7,main,gaia_resolved;imaging_two_gaia,139.26763531237154,31.46963605502373,139.26738611026988,31.469689764708505,0.7892268428549368,1.168,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.6949351793834655,701436294798487040,701436299093895168,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000235,J092745.02+071057.2,092745.02+071057.2,main,gaia_resolved;imaging_two_gaia,141.93759820176237,7.182556449036824,141.93774493771724,7.182699351827215,0.7344003941534114,1.926596,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.324424093886667,586359827287131008,586359831582062336,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000238,J093801.85+421603.4,093801.86+421603.3,main,gaia_resolved;imaging_two_gaia,144.50770088391283,42.267618350906154,144.5079368986912,42.26748578136037,0.7893662546173003,1.708047,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.851253515427487,813862599983694592,813862599985276800,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000239,J093849.98+055520.6,093849.99+055520.8,main,gaia_resolved,144.70825080876998,5.92238372343748,144.70837251553465,5.922580271570763,0.8310153841348035,1.998326,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,7.12935254475539,3852452284302715392,3852452280008075008,True,False,False,False,,0.2177035376960491,False,,uncertain,Shen2023:J0938+0555; shen_2023:J0938+0555,Shen et al. (2023),https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:one_arcsecond:QSO_CNT1_GT1_000242,J094046.85+471421.1,094046.85+471421.1,main,gaia_resolved;imaging_two_gaia,145.19521322174543,47.23919254429348,145.19524563208796,47.23939009799113,0.7155915013932683,1.393824,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.190997296880381,824439141634516864,824439145928601088,True,False,True,True,two_gaia,1.1463578690975618,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000244,J094326.98+353237.8,DESI J145.8624+35.5438,main,gaia_resolved;imaging_two_gaia,145.86243294766,35.54383347577007,145.86261460489322,35.54400827906843,0.8241068612029004,1.211284303444958,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.028198152622609,797882950821190144,797882950822489600,True,False,True,True,two_gaia,2.4525411974157776,False,2.0,lens,Ducourant2026:J0943+3532:A-B,Ducourant et al. (2026),https://arxiv.org/abs/2603.12810
joint:one_arcsecond:QSO_CNT1_GT1_000246,J094612.70+395849.3,DESI J146.5529+39.9803,main,gaia_resolved;imaging_two_gaia,146.55291960654975,39.98036170970632,146.55268636818786,39.980489228062694,0.7903827814949166,2.556197584364354,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,6.500450313484737,801293459797264640,801293464091709952,True,False,True,True,two_gaia,2.9437502103896653,False,2.0,unclassified,,,
joint:imagery:1246978,J094644.69+294924.9,1460p302o0005211,main,imaging_two_gaia,146.68619111853064,29.82357203756008,146.686331265286,29.82321841330577,1.3461943991329781,2.282203468471031,quaia,0.5917206386947632,Gaussian_photometric_redshift_average,11.329259596804373,744574400858307328,744574400858760576,False,False,True,False,two_gaia,1.1608355782058093,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000251,J100229.45+444942.8,100229.47+444942.8,main,gaia_resolved;imaging_two_gaia,150.62269763486646,44.828565649466825,150.6229730737531,44.82851082313999,0.7304208475448206,2.047796,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.248193530787944,809836081028573056,809836085325278208,True,False,True,True,two_gaia,2.230335281028308,False,2.0,unclassified,,,
joint:imagery:1106433,J100804.03+194413.2,1520p196o0013121,main,imaging_two_gaia,152.016796464867,19.73701264623849,152.01643164487268,19.73709120558707,1.268133760977802,2.3306190967559814,quaia,0.32867749155044534,Gaussian_photometric_redshift_average,10.631771905376882,628262490299673728,628262494594787328,False,False,True,False,two_gaia,1.6222372962397789,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000256,J100854.97+602858.7,100854.98+602858.8,main,gaia_resolved,152.22902871233694,60.48297747999787,152.2293466345224,60.48301674509131,0.5813315445254764,1.577,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.051763735327013,1050101946046046976,1050101950340855040,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000259,J101504.76+123022.3,101504.76+123022.2,main,gaia_resolved,153.7698288686679,12.50619163832787,153.76965447866266,12.506110756492824,0.6785564274076342,1.705,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.8898521674964135,3880874625521105280,3880874625521522304,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000261,J102322.87+173651.4,1554p181o0025732,main,gaia_resolved;imaging_two_gaia,155.845291511907,17.614284052124663,155.84538984840228,17.614077577358618,0.8163066859496099,0.7916568517684937,QUAIA_G20_V1,0.6412147303771972,Gaussian_photometric_redshift_average,6.283064167211514,3890491744491787136,3890491744491562752,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:717773,J104641.43-073335.4,DESI J161.6726-07.5598,main,imaging_two_gaia,161.67260790078143,-7.559833419296639,161.6725690130009,-7.559520788842042,1.1339936392259184,1.054293516047855,desi,0.0,fixed_spectroscopic_redshift,9.442914166375257,3763996745647341952,3763996745646770176,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000267,J105926.42+062227.7,105926.43+062227.4,main,gaia_resolved,164.86009996451602,6.374361310191426,164.86015095584042,6.374204986718087,0.59159616425351,2.199,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.009822153834883,3864688543049876352,3864688543050432640,True,False,False,False,,,True,,uncertain,Scialpi2024:J1059+0622; lemon_2017:J1059+0622; scialpi_2024:J1059+0622; shen_2023:J1059+0622,Scialpi et al. (2024); Lemon et al. (2017); Shen et al. (2023),https://doi.org/10.1051/0004-6361/202347242; https://academic.oup.com/mnras/article/472/4/5023/4083624; https://arxiv.org/html/2208.04979
joint:imagery:1255460,J110206.38+342145.0,1662p348o0004854,main,imaging_two_gaia,165.5265656886643,34.36249507859515,165.52693353042568,34.36232422233598,1.2542973180956694,1.3961310386657717,quaia,0.09475169605255118,Gaussian_photometric_redshift_average,10.85284852299417,761455958793950592,761455958793730432,False,False,True,False,two_gaia,2.9609629297285656,False,2.0,uncertain,Lemon2023:J1102+3421,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:imagery:726324,J110820.33-055859.6,1670m061o0012854,main,imaging_two_gaia,167.08470563019216,-5.983235319941545,167.08446164151502,-5.983496567998335,1.2836116317265438,2.2471160888671875,quaia,0.10611975906372062,Gaussian_photometric_redshift_average,10.831526093854745,3787716922309842176,3787716918015051904,False,False,True,False,two_gaia,1.327505236167057,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000270,J110832.93+403731.4,DESI J167.1372+40.6253,main,gaia_unresolved,167.13720115636983,40.62539406693321,167.1374219825113,40.62547098266199,0.6638740110576701,0.1660282990914346,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,1.949852557998008,777456636116819328,777456636117121536,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000271,J111243.47-033509.7,DESI J168.1811-03.5860,main,gaia_resolved;imaging_two_gaia,168.18113473896392,-3.5860194368892246,168.1809110876979,-3.585945602104095,0.8463888959314594,1.2730519325127223,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.2632516998251235,3790118393143838208,3790118393144560768,True,False,True,True,two_gaia,1.5737351677953826,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000272,J111623.52-065738.5,DESI J169.0980-06.9606,main,gaia_resolved,169.09801006490665,-6.9606874055379,169.09816035961734,-6.9607944441729455,0.6610095672538645,1.2365325116945909,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,5.6526708573939235,3783971985706758016,3783971985705434112,True,False,False,False,,,True,,lens,Ducourant2026:HE1113-0641:B-A; Ducourant2026:HE1113-0641:B-D; Ducourant2026:HE1113-0641:C-A; Ducourant2026:HE1113-0641:C-B; Ducourant2026:HE1113-0641:C-D; Ducourant2026:HE1113-0641:D-A; Scialpi2026I:J1116-0657; cosmic_duets_I_2026:J1116-0657,Ducourant et al. (2026); Scialpi et al. (2026),https://arxiv.org/abs/2603.12810; https://doi.org/10.1051/0004-6361/202558548
joint:one_arcsecond:QSO_CNT1_GT1_000273,J111816.95+074558.0,111816.94+074558.2,main,gaia_resolved;imaging_two_gaia,169.57062595971067,7.766124988882606,169.5706674921686,7.766250469399208,0.4754018708098728,1.735512,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,4.123642401819269,3817878828362669568,3817878828361980544,True,False,True,True,two_gaia,1.32353641862524,False,2.0,lens,Ducourant2026:PG1115+080:A-B; Ducourant2026:PG1115+080:C-A; Ducourant2026:PG1115+080:C-B; Ducourant2026:PG1115+080:D-A; Ducourant2026:PG1115+080:D-B; Inada_2010_SQLS_DR5:J1118+0745; Inada_2012_SQLS_DR7:J1118+0745; inada_2010:J1118+0745; inada_2012:J1118+0745; vodka_radio_2026:J1118+0745,Ducourant et al. (2026); Inada et al. (2010); Inada et al. (2012); Baltaci et al. (2026),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/140/2/403; https://doi.org/10.1088/0004-6256/143/5/119; https://arxiv.org/html/2606.03592
joint:one_arcsecond:QSO_CNT1_GT1_000275,J112235.03+232634.7,112235.03+232634.9,main,gaia_resolved;imaging_two_gaia,170.6459529443737,23.44296785864478,170.6460031437413,23.443160767831134,0.7139906607216414,1.2493,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.113561497595691,3992810303707454464,3992810299413027968,True,False,True,True,two_gaia,2.2646647104569717,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000279,J112818.48+240217.3,112818.49+240217.4,main,gaia_resolved;imaging_two_gaia,172.07698911386453,24.038152673111856,172.0771775730918,24.038283753584903,0.7788459189281054,1.6077,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.768155316607448,3992914344995460096,3992914344995211136,True,False,True,True,two_gaia,,True,2.0,lens,Ducourant2026:J1128+2402:B-A; Inada_2012_SQLS_DR7:J1128+2402; Shen2023:J1128+2402; inada_2012:J1128+2402; shen_2023:J1128+2402,Ducourant et al. (2026); Inada et al. (2012); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/143/5/119; https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:one_arcsecond:QSO_CNT1_GT1_000280,J112845.07-064542.4,1716m061o0001238,main,gaia_resolved,172.1877714480578,-6.761769894015783,172.18782380136685,-6.7615541290265355,0.7989843276280624,2.193,QUAIA_G20_V1,1.0585430918884278,Gaussian_photometric_redshift_average,6.768974151028936,3593164627607647872,3593164627606821120,True,False,False,False,,1.2655254099865885,False,,unclassified,,,
joint:imagery:799756,J113157.73+191527.7,113157.72+191527.7,main,imaging_two_gaia,172.99053115174962,19.25770180435563,172.99094182440516,19.257665132409784,1.4019261250210986,2.914227658951388,desi,0.0,fixed_spectroscopic_redshift,11.146027493137721,3977375153318276864,3977375153318821760,False,False,True,False,two_gaia,0.7091245878269077,False,2.0,lens,Ducourant2026:J1131+1915:A-B; Inada_2012_SQLS_DR7:J1131+1915; Shen2023:J1131+1915; inada_2012:J1131+1915; shen_2023:J1131+1915,Ducourant et al. (2026); Inada et al. (2012); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/143/5/119; https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:imagery:647352,J113207.41-073042.5,1723m076o0012344,main,imaging_two_gaia,173.03087146375142,-7.511807029511246,173.03083435344814,-7.512088922627415,1.0234222319968038,2.013267755508423,quaia,0.09129818464279171,Gaussian_photometric_redshift_average,8.772542935038864,3592865727954300928,3592865732243766144,False,False,True,False,two_gaia,1.0526641070932339,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000285,J115518.16+495527.1,115518.15+495527.2,main,gaia_resolved,178.82567891666966,49.92419534771731,178.8254187972032,49.9243424143268,0.802348236957222,1.524,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.9692044955686905,787810492302501760,787810496597456128,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000288,J120012.27+160724.7,120012.26+160724.5,main,gaia_resolved;imaging_two_gaia,180.05111651692326,16.123519653633007,180.05112084092102,16.123256655596975,0.9469110184782202,2.137,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,8.053663364838775,3925336672430001920,3925336676725960320,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:651198,J120104.13-032408.6,DESI J180.2672-03.4023,main,imaging_two_gaia,180.26721686050547,-3.4023804400318625,180.2675300475324,-3.4025044685124666,1.2108191512939217,2.067361917298118,desi,0.0,fixed_spectroscopic_redshift,10.345148503312794,3600871546987817600,3600871551282503040,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000293,J121044.86+452730.1,121044.84+452730.2,main,gaia_resolved,182.68691380391547,45.4583692452248,182.6867497243526,45.45839046665115,0.42130808425414296,0.542,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,2.762824747762226,1539683412691345792,1539683416986091648,True,False,False,False,,,True,,unclassified,,,
joint:imagery:817850,J121646.05+352941.6,121646.04+352941.4,main,imaging_two_gaia,184.19185533660445,35.494882810101835,184.19134800387133,35.4949087788106,1.4899291802263521,2.009393558356636,desi,0.0,fixed_spectroscopic_redshift,12.774184166359223,4029169843273586176,4029169843274516736,False,False,True,False,two_gaia,0.4847278045179546,False,2.0,lens,Ducourant2026:J1216+3529:B-A; Inada_2010_SQLS_DR5:J1216+3529; Inada_2012_SQLS_DR7:J1216+3529; Shen2023:J1216+3529; inada_2010:J1216+3529; inada_2012:J1216+3529; shen_2023:J1216+3529,Ducourant et al. (2026); Inada et al. (2010); Inada et al. (2012); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/140/2/403; https://doi.org/10.1088/0004-6256/143/5/119; https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:imagery:778968,J122220.01+100737.0,1861p106o0004706,main,imaging_two_gaia,185.5833925393089,10.126935676135377,185.58302773487145,10.12696992407282,1.2987012341351267,2.895815849304199,quaia,0.10117999999999983,Gaussian_photometric_redshift_average,10.344069548995147,3906907173921652736,3906907178216269312,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000302,J122518.67+483116.1,122518.66+483116.3,main,gaia_resolved,186.32777588616224,48.52114654419631,186.32778403906025,48.52139670249509,0.9007796707537177,3.082,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,7.042622156102438,1546998845807440896,1546998845802880128,True,False,False,False,,2.824963365938441,False,,uncertain,Chen2025:J1225+4831; Shen2023:J1225+4831,Chen et al. (2025); Shen et al. (2023),https://arxiv.org/abs/2409.16351; https://doi.org/10.3847/1538-4357/aca662
joint:one_arcsecond:QSO_CNT1_GT1_000309,J125640.54+105742.7,125640.55+105742.5,main,gaia_resolved,194.1689148613764,10.961858987617555,194.1691205542267,10.96190030544,0.7420440097478606,0.7727,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.6636525009525,3735598250087141888,3735598284447757056,True,False,False,False,,,True,,unclassified,,,
joint:imagery:787839,J125819.31+165717.3,125819.31+165717.2,main,imaging_two_gaia,194.58043915986767,16.954794762874872,194.5801000211473,16.954923100559668,1.2559028002853758,2.7,sdss,0.0,fixed_spectroscopic_redshift,10.193527520903366,3937637737939611776,3937637737940083328,False,False,True,False,two_gaia,2.521909114995412,False,2.0,lens,Ducourant2026:J1258+1657:A-B; Inada_2012_SQLS_DR7:J1258+1657; Shen2023:J1258+1657; inada_2012:J1258+1657; shen_2023:J1258+1657,Ducourant et al. (2026); Inada et al. (2012); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/143/5/119; https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:one_arcsecond:QSO_CNT1_GT1_000315,J130505.68-023219.2,130505.67-023219.0,main,gaia_resolved;imaging_two_gaia,196.2736702692482,-2.538664830646016,196.27366189289,-2.5384359402296055,0.8245559993279044,1.374345,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,7.12663544936177,3685240617535650944,3685240617534951680,True,False,True,True,two_gaia,1.3225234902751872,False,2.0,lens,Zanchettin2026:J1305-0232; eris_2026:J1305-0232,Zanchettin et al. (2026),https://doi.org/10.1051/0004-6361/202662412; https://arxiv.org/html/2610.27086v1
joint:one_arcsecond:QSO_CNT1_GT1_000316,J130542.65+505713.9,DESI J196.4277+50.9538,main,gaia_unresolved,196.42771363231105,50.95384779593612,196.4273765020762,50.95401234396845,0.9671785135395827,0.2243816597384927,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,3.6017259544487734,1557285013304259584,1557285773513527168,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000317,J130733.31+001122.8,DESI J196.8887+00.1896,main,gaia_resolved;imaging_two_gaia,196.88877824896537,0.1896543925448515,196.88900838699416,0.1896298238777325,0.8332001602852959,2.664107886957674,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,6.785391121388939,3690706702154124928,3690706697858348928,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:178757,J130844.60+320914.3,DESI J197.1858+32.1539,main,imaging_two_gaia,197.1858532754708,32.153963794455855,197.18612607833543,32.15372886601236,1.1860037693372683,1.653376588637971,desi,0.0,fixed_spectroscopic_redshift,10.302910651975443,1466406597699081088,1466406601993196032,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000319,J131038.49+380333.3,DESI J197.6603+38.0592,main,gaia_resolved;imaging_two_gaia,197.6603832082077,38.059239564702054,197.6607175177685,38.05929455044162,0.9680694800094448,2.5378483749291973,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.974873547135157,1523063611537620608,1523063611538852992,True,False,True,True,two_gaia,1.478130927770057,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000323,J131720.60+113809.9,131720.60+113809.9,main,gaia_resolved;imaging_two_gaia,199.3358231420839,11.636087184303223,199.33603001664844,11.636188736825725,0.8159300128389525,1.914,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,7.0308280806564705,3733447227385884416,3733447227387042816,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000325,J132128.66+541855.6,132128.67+541855.5,main,gaia_resolved,200.3694090085129,54.315440572962615,200.3697838258201,54.31540192645332,0.7993033338965311,2.259,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.738721290066508,1563642458255314048,1563642462550344320,True,False,False,False,,,True,,uncertain,lemon_2017:J1321+5418,Lemon et al. (2017),https://academic.oup.com/mnras/article/472/4/5023/4083624
joint:one_arcsecond:QSO_CNT1_GT1_000330,J132521.31+362912.2,DESI J201.3387+36.4867,main,gaia_resolved,201.33878480508557,36.48671209646223,201.33860060942965,36.4865908266404,0.6890756173022773,1.204600510456327,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,5.8721031641756065,1473719247671470208,1473719247671857792,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000331,J132559.52+144110.4,132559.51+144110.3,main,gaia_unresolved,201.49801641236544,14.686228712568496,201.49783230321933,14.686255337592993,0.6482637834340409,1.104384,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.447202625735453,3743298915995865856,3743298920291778560,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000332,J132749.19-264643.9,2028m273o0023306,main,gaia_unresolved,201.95495311747993,-26.77886521064577,201.95515561788872,-26.778702723878997,0.8750619330736037,0.7654529809951782,QUAIA_G20_V1,0.080173680147171,Gaussian_photometric_redshift_average,6.656643316084604,6189347387377076608,6189347391670712064,False,True,False,False,,,True,,unclassified,,,
joint:imagery:659307,J132800.24-074810.2,DESI J202.0010-07.8028,main,imaging_two_gaia,202.00101366822676,-7.802826438681046,202.0007247978007,-7.803089876170704,1.4003366270902244,1.457084349795279,desi,0.0,fixed_spectroscopic_redshift,12.145164974441805,3630414844606191872,3630414844605628288,False,False,True,False,two_gaia,0.8042827546701615,False,2.0,unclassified,,,
joint:imagery:184039,J133007.36+380042.4,133007.34+380042.4,main,imaging_two_gaia,202.53064944771316,38.011765860445045,202.5306160084764,38.012164682492575,1.4388887313701482,2.25242632370028,desi,0.0,fixed_spectroscopic_redshift,12.136943805505071,1475457506833914496,1475457506834977280,False,False,True,False,two_gaia,0.5347675597664753,False,2.0,lens,Ducourant2026:J1330+3800:A-B; Shen2023:J1330+3800; more_2016:J1330+3800; shen_2023:J1330+3800,Ducourant et al. (2026); Shen et al. (2023); More et al. (2016),https://arxiv.org/abs/2603.12810; https://doi.org/10.3847/1538-4357/aca662; https://doi.org/10.1093/mnras/stv2813; https://arxiv.org/html/2208.04979
joint:one_arcsecond:QSO_CNT1_GT1_000334,J133401.39+331534.1,133401.39+331534.3,main,gaia_resolved;imaging_two_gaia,203.50578096138713,33.25947865395479,203.5059442579486,33.259667042360796,0.8376130440907538,2.419262,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.971448925427742,1469230594530741760,1469230594528519552,True,False,True,True,two_gaia,1.278849578527672,False,2.0,lens,Ducourant2026:J1334+3315:A-B; Inada_2012_SQLS_DR7:J1334+3315; Shen2023:J1334+3315; inada_2012:J1334+3315; shen_2023:J1334+3315,Ducourant et al. (2026); Inada et al. (2012); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/143/5/119; https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:imagery:663453,J133411.17-012052.2,DESI J203.5465-01.3478,main,imaging_two_gaia,203.54654852464387,-1.347845724727379,203.54643854705353,-1.3481295839578815,1.0958700366124776,1.631318183449084,desi,0.0,fixed_spectroscopic_redshift,9.52190208034833,3638526594718696064,3638526594719174400,False,False,True,False,two_gaia,0.9939324011905206,False,2.0,unclassified,,,
joint:imagery:702645,J133617.95+041018.8,133617.95+041018.7,main,imaging_two_gaia,204.0748037916819,4.171881730320133,204.07447106614748,4.171677411261356,1.4029227616258966,0.710728174098317,desi,0.0,fixed_spectroscopic_redshift,10.380936836589276,3714398733895928064,3714398738190598528,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:imagery:180230,J133754.25+331214.4,DESI J204.4760+33.2039,main,imaging_two_gaia,204.47604954177427,33.20399170694764,204.47633086656165,33.20382731590668,1.0336064731835537,2.413474772278923,desi,0.0,fixed_spectroscopic_redshift,8.606887115611512,1469007458092999168,1469007462387521152,False,False,True,False,two_gaia,1.9869304724859558,False,2.0,unclassified,,,
joint:imagery:200339,J134227.70+475006.5,2047p484o0002910,main,imaging_two_gaia,205.61539666353832,47.83514790671726,205.615971771023,47.83512889286035,1.3914652924176047,2.6915929317474365,quaia,0.9573644415283203,Gaussian_photometric_redshift_average,11.302734104077329,1504192517376868096,1504192521672482944,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000345,J135337.43-140819.2,2079m137o0004142,main,gaia_unresolved,208.40593971245977,-14.138659357760508,208.4060607004342,-14.138549055646513,0.5797144111330143,1.58430016040802,QUAIA_G20_V1,0.0753960537910461,Gaussian_photometric_redshift_average,5.037795496894139,3611899682973931776,3611899687269099136,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000350,J141636.44+710947.0,2160p711o0016945,main,gaia_unresolved,214.15181834543907,71.16304797901245,214.15101544306185,71.16305374443029,0.9334875498701962,0.9262452665364584,QUAIA_G20_V1,0.1450368273258209,Gaussian_photometric_redshift_average,7.5378180413927725,1699001135727249024,1699001140023020544,False,True,False,False,,,True,,unclassified,,,
joint:imagery:200896,J141717.29+452333.0,2151p454o0013610,main,imaging_two_gaia,214.32205038589808,45.39249393748728,214.3216943827423,45.392231891794545,1.3038223382941136,0.9257203340530396,quaia,0.2634980155944824,Gaussian_photometric_redshift_average,10.526630340022443,1505208126818102656,1505208122523628672,False,False,True,False,two_gaia,1.6246655702032515,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000352,J141742.29+243723.5,141742.28+243723.4,main,gaia_resolved;imaging_two_gaia,214.4262174200114,24.623192439036252,214.42606048911696,24.623006735771625,0.8430292347602649,0.691745,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.171648363204156,1255741990881328384,1255741995176607872,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000353,J141803.87+183532.3,141803.88+183532.4,main,gaia_resolved,214.51614306049183,18.59229310551827,214.51627759240017,18.59253697723844,0.9907028171166632,2.7,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,8.041033453401397,1233696714025389312,1233696718319690240,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000355,J142157.63+045912.1,DESI J215.4901+04.9866,main,gaia_unresolved,215.49011993637737,4.986686926492699,215.4898963933437,4.986522382880341,0.9968069423021338,1.764167808444779,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,8.639633003651175,3669552373313017472,3669552373313531648,False,True,False,False,,,True,,unclassified,,,
joint:imagery:255755,J142609.20+594338.8,142609.04+594338.9,main,imaging_two_gaia,216.5383263923596,59.727433274383394,216.53765187920416,59.727464425687145,1.229239557771264,1.685,sdss,0.0,fixed_spectroscopic_redshift,10.673715748237607,1612207478832190080,1612207474537434752,False,False,True,False,two_gaia,2.051952208595153,False,2.0,unclassified,,,
joint:imagery:97962,J143024.05+324523.8,DESI J217.6002+32.7566,main,imaging_two_gaia,217.60022097607148,32.75661069103772,217.6003661972835,32.756778065244774,0.7458975652560679,2.507682799979685,desi,0.0,fixed_spectroscopic_redshift,6.161044460808752,1287228812745878272,1287228812740572928,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000362,J143239.09+510431.4,143239.09+510431.5,main,gaia_resolved,218.16287684497615,51.075389845252346,218.1629159835708,51.075564672891275,0.6355748994341534,1.194788,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.409886301329542,1603839332057013120,1603839336352518528,True,False,False,False,,,True,,unclassified,,,
joint:imagery:1113224,J144024.44-115246.7,2193m122o0016684,main,imaging_two_gaia,220.1018332745835,-11.879644360766004,220.10202382270853,-11.87927688370401,1.4834856136773735,1.153429627418518,quaia,0.06720349550247195,Gaussian_photometric_redshift_average,12.559215382307675,6324007428287957504,6324007432582544256,False,False,True,False,two_gaia,0.9995557628932512,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000366,J144034.79+441520.5,144034.78+441520.5,main,gaia_resolved,220.1449523439002,44.25569878438618,220.14522038068864,44.25584389462232,0.8663363237491237,0.810251,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.720382339234623,1493598207446623104,1493598211743188864,True,False,False,False,,,True,,unclassified,,,
joint:imagery:192101,J145448.53+414638.0,DESI J223.7021+41.7772,main,imaging_two_gaia,223.7021889559118,41.777209039300786,223.7025370632078,41.77691405680673,1.4146032948483305,1.66500117762786,desi,0.0,fixed_spectroscopic_redshift,12.286992578586515,1489235963782720640,1489235968077968384,False,False,True,False,two_gaia,0.8458563962067746,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000375,J145537.98+270722.1,DESI J223.9082+27.1228,main,gaia_resolved;imaging_two_gaia,223.9082457144563,27.122807617302843,223.9079523808259,27.12277863470791,0.9456478443442732,3.063874719998262,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,7.406956427936867,1269105665658424960,1269105665659264000,True,False,True,True,two_gaia,1.354395594106785,False,2.0,unclassified,,,
joint:imagery:87023,J150535.56+245518.9,DESI J226.3981+24.9219,main,imaging_two_gaia,226.39816303025285,24.921912243225773,226.39790225355148,24.921709708876577,1.1209225212939795,3.186532690404243,desi,0.0,fixed_spectroscopic_redshift,8.671176641773439,1264816466503461376,1264816470798925952,False,False,True,False,two_gaia,0.9420851165101132,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000385,J151135.14+495958.5,151135.20+495958.0,main,gaia_resolved,227.8964244674321,49.99957159835592,227.89608661927085,49.99948234889556,0.845247977359829,2.708556,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.854930287798319,1589558673172631808,1589558673171710208,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000386,J151148.09+522246.9,DESI J227.9503+52.3796,main,gaia_unresolved,227.95038025833605,52.37969171369835,227.949972123348,52.37964123991352,0.9151120263308089,0.1838268906748977,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,2.917880083635311,1599071441616649088,1599071441617604608,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000390,J151428.39-231734.3,2280m228o0004145,main,gaia_unresolved,228.61830407845835,-23.29286276049766,228.6184552705249,-23.292767684947837,0.6058709508871764,0.9421888589859008,QUAIA_G20_V1,0.4272853246736526,Gaussian_photometric_redshift_average,4.914486207883186,6228114934723786624,6228114934716083456,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000393,J151822.28-151123.5,2300m152o0013071,main,gaia_unresolved,229.5928223478154,-15.189861781127002,229.5927997059034,-15.189724114089556,0.5018053154860977,3.6731410026550297,QUAIA_G20_V1,0.1364199999999999,Gaussian_photometric_redshift_average,3.691040986133221,6307896834162233344,6307896838456684928,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000402,J152919.76-034857.1,2324m046o0027487,main,gaia_unresolved,232.33232004935377,-3.815858368002269,232.33224231649024,-3.8160807686597846,0.8479332715373955,0.7648299932479858,QUAIA_G20_V1,1.51646,Gaussian_photometric_redshift_average,6.448400993137982,4402058736409076096,4402058736407942784,False,True,False,False,,0.8546884846150624,False,,unclassified,,,
joint:imagery:52140,J152938.91+103803.8,152938.90+103803.9,main,imaging_two_gaia,232.41211906005856,10.634394506655743,232.41193020497113,10.634708547000498,1.313249774268673,1.982995964292629,desi,0.0,fixed_spectroscopic_redshift,11.276099784537717,1166224568806961536,1166224568805830784,False,False,True,False,two_gaia,,True,2.0,lens,Ducourant2026:J1529+1038:B-A; Shen2023:J1529+1038,Ducourant et al. (2026); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.3847/1538-4357/aca662
joint:one_arcsecond:QSO_CNT1_GT1_000406,J153038.07+545631.5,153038.07+545631.5,main,gaia_resolved,232.65862705461748,54.942076196041256,232.658777679945,54.94232192863961,0.9378683729616465,1.565729,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,8.14967841573793,1601059835380727552,1601059839675774720,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000409,J153701.03+322326.7,DESI J234.2542+32.3907,main,gaia_resolved;imaging_two_gaia,234.25428167626376,32.39074095859141,234.2545914326455,32.390805868608396,0.9701873087711066,1.827492420416918,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,8.391123558787175,1370514997477702272,1370514997479399424,True,False,True,True,two_gaia,2.036830051790176,False,2.0,unclassified,,,
joint:imagery:115203,J155225.63+300901.9,155225.62+300902.0,main,imaging_two_gaia,238.10677341175355,30.150537758180505,238.10669699628644,30.150876712155277,1.2432044662287272,0.7512902047585072,desi,0.0,fixed_spectroscopic_redshift,9.39363346279686,1320920735234508544,1320920735233195392,False,False,True,False,two_gaia,1.1794040776491095,False,2.0,dual_agn,folder:J1552+3009,Inada et al. (2010); Pfeifle et al. (2025),https://doi.org/10.1088/0004-6256/140/2/403; https://doi.org/10.3847/1538-4365/adf845
joint:imagery:259610,J155307.03+574424.3,2381p575o0021901,main,imaging_two_gaia,238.27927245897695,57.74008234773514,238.27934354915843,57.7404737772401,1.4157517876919112,2.490870475769043,quaia,0.0767188610839844,Gaussian_photometric_redshift_average,11.711193233879577,1622828963020238592,1622828967314913664,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:imagery:260456,J155418.47+581746.9,2381p575o0034553,main,imaging_two_gaia,238.57695223362572,58.296353573010634,238.577630524855,58.2964798487954,1.3613928400886781,1.4993504285812378,quaia,0.09717144012451173,Gaussian_photometric_redshift_average,11.820040140096985,1625944777109756288,1625944777110545280,False,False,True,False,two_gaia,2.4449988917224545,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000420,J155859.10+282429.3,155859.13+282429.3,main,gaia_resolved,239.74626666798147,28.40814528433571,239.74634533207197,28.407993902656237,0.599201312403691,2.3,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.03576310439039,1319723740732490496,1319723745027517312,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000424,J160425.13+232407.4,160425.10+232407.3,main,gaia_resolved,241.10469806347191,23.40204993999835,241.1044885812464,23.40206400410804,0.6939505423448683,1.276829,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.957081410519052,1206790260040264192,1206790260038753536,True,False,False,False,,2.7562694221701327,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000431,J161320.00+170839.4,161320.01+170839.2,main,gaia_resolved;imaging_two_gaia,243.3333279996045,17.14427796004726,243.33351087170712,17.144162766426053,0.7534744847212888,1.546904,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,6.546467453281529,1198946481527136384,1198946481525009920,True,False,True,True,two_gaia,0.5383110717646765,False,2.0,dual_agn,folder:J1613+1708,Ciurlo et al. (2023); Scialpi et al. (2026),https://doi.org/10.1051/0004-6361/202345853; https://arxiv.org/abs/2610.10687
joint:imagery:65749,J161848.16+171459.4,161848.15+171459.4,main,imaging_two_gaia,244.70065220461373,17.249824218815217,244.70036526248975,17.25000544842361,1.1827502307230922,1.251982735390466,desi,0.0,fixed_spectroscopic_redshift,10.129965411587362,1200217993708671488,1200217998006320768,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000441,J162129.75+070814.4,2455p075o0007314,main,gaia_resolved,245.3739432485717,7.137330977111817,245.3740725133944,7.137388880294767,0.5066188626822644,2.0436322689056396,QUAIA_G20_V1,0.2757767328643797,Gaussian_photometric_redshift_average,4.334832537676949,4439739717152295680,4439739721446730752,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000443,J162236.58+142218.0,DESI J245.6524+14.3716,main,gaia_resolved,245.6524132885084,14.3716671166521,245.6522479054469,14.371597003044018,0.6295615805697486,2.987950072630554,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,4.968857989539507,4463953299657842688,4463953303952938240,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000445,J162501.99+430931.4,162501.98+430931.6,main,gaia_resolved,246.25829345633696,43.15872055957716,246.2581877577086,43.15885994875081,0.5734542955193876,1.657029,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,4.981429687292382,1382222631650088960,1382222631651251712,True,False,False,False,,,True,,dual_agn,folder:J1625+4309,Wang et al. (2026),https://doi.org/10.3847/1538-4357/ae2f63
joint:one_arcsecond:QSO_CNT1_GT1_000455,J163348.98+313412.0,163348.98+313411.9,main,gaia_resolved,248.45407308560476,31.570003420200337,248.45424348916663,31.56989117914036,0.6606415253253068,1.523,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.738255179849568,1324266274238816256,1324266274240202240,True,False,False,False,,0.6227727496398213,False,,lens,Ducourant2026:FBQ1633+3134:A-B; Ducourant2026:FBQ1633+3134:C-A; Ducourant2026:FBQ1633+3134:C-B; Inada_2008_SQLS_DR3:J1633+3134; Inada_2012_SQLS_DR7:J1633+3134; Shen2023:J1633+3134; inada_2008:J1633+3134; inada_2012:J1633+3134; shen_2023:J1633+3134,Ducourant et al. (2026); Inada et al. (2008); Inada et al. (2012); Shen et al. (2023),https://arxiv.org/abs/2603.12810; https://doi.org/10.1088/0004-6256/135/2/496; https://doi.org/10.1088/0004-6256/143/5/119; https://doi.org/10.3847/1538-4357/aca662; https://arxiv.org/html/2208.04979
joint:imagery:861568,J164330.80+133412.3,DESI J250.8783+13.5700,main,imaging_two_gaia,250.8783136660164,13.570092107999034,250.87863476255345,13.570119316676362,1.1279387239165386,0.7527564325778454,desi,0.0,fixed_spectroscopic_redshift,8.528744643563883,4461083093272678400,4461083097569388928,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000462,J164708.86+111751.6,DESI J251.7869+11.2976,main,gaia_resolved,251.78691489088092,11.297658372301411,251.7871008967585,11.297615403105477,0.6746201458986019,1.678426995309133,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,5.858480298015112,4448461047678964992,4448461047678964864,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000471,J165429.46+105218.7,DESI J253.6227+10.8718,main,gaia_resolved,253.62275620130367,10.871848894646368,253.6226834281499,10.872096203274287,0.9267401564935175,1.6970225545717808,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,8.045330464205405,4447532368375583104,4447532372670539648,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000473,J165647.87+385137.3,2535p393o0006003,main,gaia_resolved,254.19945381384227,38.86035562604845,254.1996444537474,38.86049723888957,0.7385763381385028,1.933521032333374,QUAIA_G20_V1,0.6067364883422851,Gaussian_photometric_redshift_average,6.358202776502466,1351989463501632640,1351989463500661632,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000474,J165713.02+303822.1,165713.01+303822.2,main,gaia_resolved,254.30423235900344,30.639467719798414,254.30422526176875,30.639634800379856,0.6018916722352362,1.3984322547912598,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.20845115447423,1309924583868681984,1309924588164652800,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000480,J170657.16+571234.4,DESI J256.7380+57.2095,main,gaia_unresolved,256.73817799344283,57.20956658357305,256.7385395489956,57.209474653000875,0.7787296294826314,0.8158867843472776,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,6.054600081388426,1433440666410945920,1433440666410946048,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000487,J171313.14+270718.3,2585p272o0014671,main,gaia_unresolved,258.3047392092101,27.121751138058325,258.3049644150627,27.121723412784476,0.7284621600065931,0.557,QUAIA_G20_V1,0.3302588677406311,Gaussian_photometric_redshift_average,4.841976995083496,4574713290676884608,4574713294971117312,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000491,J171631.91+145607.1,DESI J259.1329+14.9353,main,gaia_unresolved,259.13297714417905,14.935300033772611,259.13300709672507,14.935218708226106,0.3107575260846458,1.4909883641751058,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,2.6976174587654174,4546422620274292864,4546422620271371648,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000497,J172224.15+352019.2,172224.16+352019.1,main,gaia_resolved,260.6006303520236,35.33867013748479,260.600810071318,35.33857232563799,0.6344622844190061,1.1258831024169922,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,5.349620754340626,1336607605067137664,1336607605065538432,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000504,J172634.89+222053.8,DESI J261.6453+22.3482,main,gaia_resolved,261.6453909927903,22.348286905245967,261.64523549172316,22.34813388603614,0.7559954844528435,1.7131513871378343,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,6.5609104592594525,4568916287417939200,4568916291712543616,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000505,J172826.74+254330.8,DESI J262.1114+25.7252,main,gaia_resolved,262.11141974067806,25.72522085282076,262.11152398809173,25.725086015552524,0.5915527804325142,1.935533657222423,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,5.092004037415957,4570757389574739584,4570757389576484352,True,False,False,False,,,True,,unclassified,,,
joint:imagery:127457,J173531.15+402550.4,DESI J263.8797+40.4306,main,imaging_two_gaia,263.87977637158934,40.430658401998336,263.8792369908369,40.43068835143157,1.481986035666715,2.383297062376899,desi,0.0,fixed_spectroscopic_redshift,12.37160157408085,1344110393240574464,1344110397536044032,False,False,True,False,two_gaia,0.4830688667632517,False,2.0,unclassified,,,
joint:imagery:891034,J173604.00+295534.3,DESI J264.0167+29.9258,main,imaging_two_gaia,264.01668201764755,29.92618857320125,264.01675676455284,29.925843924656064,1.2624619889616484,2.476162892630869,desi,0.0,fixed_spectroscopic_redshift,10.456523164615657,4598922341992770944,4598922337697114496,False,False,True,False,two_gaia,0.42744374400036084,False,2.0,unclassified,,,
joint:imagery:162894,J174411.02+581911.4,2658p575o0038535,main,imaging_two_gaia,266.04592413563756,58.31984306350975,266.0459160306568,58.319490531342865,1.2692083083938503,2.024920701980591,quaia,0.0623402043151855,Gaussian_photometric_redshift_average,10.871977822459856,1422857901353598592,1422857901354601344,False,False,True,False,two_gaia,2.1788644029689412,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000543,J175918.88+712216.0,2700p711o0027262,main,gaia_resolved,269.82868458060136,71.37110421750747,269.82935469803346,71.37127497274619,0.9857614642630539,0.81,QUAIA_G20_V1,0.3979186368942261,Gaussian_photometric_redshift_average,7.64600825591784,1639009891530630528,1639009895825531392,True,False,False,False,,2.261218783804268,False,,unclassified,,,
joint:imagery:338444,J182146.86+673317.6,2769p681o0005666,main,imaging_two_gaia,275.4452372041496,67.5549004670458,275.44430151610516,67.55489978606539,1.286080125029753,0.9124759435653688,quaia,0.11584352099418643,Gaussian_photometric_redshift_average,10.342721946797022,2258146847636249472,2258146851930979712,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000572,J184140.82+711101.5,2790p711o0020059,main,gaia_resolved,280.42006450315716,71.18374971913478,280.41925258901693,71.18382933664604,0.9853390982921194,2.517928123474121,QUAIA_G20_V1,0.2942999999999999,Gaussian_photometric_redshift_average,8.13147351774355,2265742480119160320,2265742484414216576,True,False,False,False,,2.212348074585441,False,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000609,J193039.16+835934.4,2903p832o0038002,main,gaia_unresolved,292.6631494753201,83.9928845284453,292.66297402304076,83.99270266650132,0.6580315403306356,1.8826833963394165,QUAIA_G20_V1,0.0753133708190918,Gaussian_photometric_redshift_average,5.67841872751744,2301898992286596992,2301898996580856704,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000626,J202224.62-162855.7,3049m167o0021151,main,gaia_unresolved,305.6025630630075,-16.482145769056142,305.6026547915855,-16.482346055806527,0.7875003922980411,0.511,QUAIA_G20_V1,0.2635286687374115,Gaussian_photometric_redshift_average,5.011171226846168,6873517226450657920,6873517230744063488,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000634,J203847.13-084753.0,DESI J309.6963-08.7980,main,gaia_resolved,309.69638512761117,-8.798060377753652,309.6963021438735,-8.798267855923452,0.8031501310558052,1.1391187790323751,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,6.785495198654958,6906338546187103104,6906338541892094592,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000654,J211609.24-452903.1,3195m455o0013271,main,gaia_resolved,319.03851563498165,-45.48418163695973,319.0384635556974,-45.48437934876374,0.7237984180791064,1.599356770515442,QUAIA_G20_V1,0.1038852610206604,Gaussian_photometric_redshift_average,6.289910776128934,6576672387148341376,6576672387146899200,True,False,False,False,,,True,,unclassified,,,
joint:imagery:1217299,J212132.33-082609.0,3201m091o0025451,main,imaging_two_gaia,320.38472658643326,-8.435833928236333,320.384798649775,-8.436198149742744,1.3360737520570265,2.3759536743164062,quaia,0.3539302124214172,Gaussian_photometric_redshift_average,11.160275418079904,6897592820245635328,6897592824540355072,False,False,True,False,two_gaia,,True,2.0,lens,Ducourant2026:J2121-0826:A-B,Ducourant et al. (2026),https://arxiv.org/abs/2603.12810
joint:one_arcsecond:QSO_CNT1_GT1_000659,J212315.35+095050.9,212315.32+095050.6,main,gaia_resolved,320.8139428442907,9.847476132849648,320.81378526283277,9.847305467735683,0.830595592658038,0.437458,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,4.852733050141514,1745155339622280960,1745155339621331328,True,False,False,False,,,True,,unclassified,,,
joint:imagery:463770,J214646.04-004744.3,214646.04-004744.2,main,imaging_two_gaia,326.6918492939003,-0.7956350762611801,326.6918159084438,-0.796020180158643,1.391572936078646,2.38,sdss,0.0,fixed_spectroscopic_redshift,11.61999279453655,2675034931939523072,2675034927644997120,False,False,True,False,two_gaia,0.9230932133443015,False,2.0,lens,Ducourant2026:J2146-0047:B-A; more_2016:J2146-0047,Ducourant et al. (2026); More et al. (2016),https://arxiv.org/abs/2603.12810; https://doi.org/10.1093/mnras/stv2813
joint:one_arcsecond:QSO_CNT1_GT1_000673,J220531.25+232339.6,220531.24+232339.5,main,gaia_resolved;imaging_two_gaia,331.3802082890272,23.39432374363087,331.379964261522,23.394192947303303,0.9337051870737425,1.169345140457153,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,7.921947183995949,1783204214378674560,1783204214379569920,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000684,J222819.73+173255.7,222819.72+173255.7,main,gaia_resolved;imaging_two_gaia,337.08219088284244,17.548802448777728,337.08196086552124,17.54895879447985,0.9696095705865465,2.124870538711548,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,8.253469083241177,2737716028254599808,2737716028255206784,True,False,True,True,two_gaia,,True,2.0,unclassified,,,
joint:imagery:445269,J224411.33-055049.5,DESI J341.0472-05.8470,main,imaging_two_gaia,341.04721341361176,-5.847080607878059,341.047361595456,-5.8473228052675355,1.0207097753618435,2.842976087993399,desi,0.0,fixed_spectroscopic_redshift,8.172003298110754,2623596440802803584,2623596445097415040,False,False,True,False,two_gaia,0.26342360471451753,False,2.0,uncertain,Lemon2023:J2244-0550,Lemon et al. (2022),https://doi.org/10.1093/mnras/stac3721
joint:one_arcsecond:QSO_CNT1_GT1_000693,J225034.26+270756.5,DESI J342.6427+27.1323,main,gaia_unresolved,342.64276428423005,27.13235787175354,342.6430272846759,27.132372499301905,0.8442550093903157,0.4234396371601712,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,4.83990000394053,1883812414539463936,1883812414541496832,False,True,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000695,J230727.63+103507.6,DESI J346.8651+10.5854,main,gaia_resolved,346.86513439693647,10.585456132004676,346.8653731845424,10.58551981118056,0.875550383195575,0.3865648752699002,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,4.751276999039334,2715264718074820736,2715264722370084864,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000698,J231207.84-614633.0,3473m621o0021114,main,gaia_resolved,348.0326784900486,-61.775830430924586,348.03244697726694,-61.77599710047543,0.7178927979144436,0.6751177310943604,QUAIA_G20_V1,0.067573251132965,Gaussian_photometric_redshift_average,5.203887709677489,6490112642761468160,6490112647058310528,True,False,False,False,,,True,,unclassified,,,
joint:imagery:362609,J231652.05-115004.9,3491m122o0015835,main,imaging_two_gaia,349.2168748674963,-11.8347026689033,349.21692553696505,-11.835052999783958,1.27376490693962,2.210609436035156,quaia,0.09869668502807616,Gaussian_photometric_redshift_average,10.777555683373896,2412622802500030080,2412622806794785536,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:imagery:1151166,J232313.51-484718.5,3509m485o0008385,main,imaging_two_gaia,350.8063051937324,-48.78848330597056,350.8062391788605,-48.78876446200985,1.0242007815871752,1.7812269926071167,quaia,0.2436117011833191,Gaussian_photometric_redshift_average,8.872478535398079,6526248161127092736,6526248165424516608,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000702,J232341.00+274846.9,DESI J350.9208+27.8130,main,gaia_resolved,350.92082717329833,27.813023996100537,350.92099131093426,27.813103000705546,0.5950101350314445,0.5485719136246192,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,3.925376555355998,2844862916691367424,2844862920985801728,True,False,False,False,,,True,,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000704,J233522.52+320109.1,233522.51+320109.1,main,gaia_resolved,353.84382955560415,32.0191877281129,353.84384120973067,32.01935785874762,0.6135024330176285,0.904,SDSS_DR16Q,0.0,fixed_spectroscopic_redshift,4.921038259215294,2871556589406612480,2871556589409653120,True,False,False,False,,,True,,dual_agn,folder:J2335+3201,Ciurlo et al. (2023); Scialpi et al. (2026),https://doi.org/10.1051/0004-6361/202345853; https://arxiv.org/abs/2610.10687
joint:imagery:452929,J233713.67+005610.7,233713.66+005610.8,main,imaging_two_gaia,354.30696462063344,0.9363153919685332,354.30705678760455,0.9366727501425776,1.3285772852422308,0.7088025589146308,desi,0.0,fixed_spectroscopic_redshift,9.820427410233467,2645992015191622144,2645992019486443648,False,False,True,False,two_gaia,1.947950578260136,False,2.0,unclassified,,,
joint:one_arcsecond:QSO_CNT1_GT1_000706,J234449.58+122143.7,DESI J356.2066+12.3621,main,gaia_unresolved,356.20660128877296,12.362125339339814,356.2064576543769,12.361893214214597,0.9764387260228095,0.1997454920893931,DESI_DR1_QSO,0.0,fixed_spectroscopic_redshift,3.324538475603466,2763791564984030464,2763791564982809600,False,True,False,False,,,True,,unclassified,,,
joint:imagery:499711,J234810.11+153021.5,DESI J357.0421+15.5059,main,imaging_two_gaia,357.0421383437892,15.505979756487369,357.04206283020557,15.505670906827266,1.1423003521452755,1.132687187696558,desi,0.0,fixed_spectroscopic_redshift,9.641585421129728,2771533398153951360,2771533398152703360,False,False,True,False,two_gaia,,True,2.0,unclassified,,,
joint:imagery:1152235,J235327.27-453907.7,3578m455o0009414,main,imaging_two_gaia,358.3636055542096,-45.65214308483213,358.36347051149767,-45.651750445845146,1.4537767834984412,1.4062488079071045,quaia,0.08089741243362425,Gaussian_photometric_redshift_average,12.58469518801737,6531065572540800640,6531065568244549760,False,False,True,False,two_gaia,1.2400803066484345,False,2.0,unclassified,,,

